Bootstrapping ABJM theory

Supersymmetric localization reduces the computation of protected observables in ABJM theory to finite-dimensional matrix integrals. Building on the techniques introduced in arXiv:2512.02119, we develop a bootstrap framework for the systematic calculation of instanton corrections to the free energy and to supersymmetric Wilson loops. Exploiting exact functional relations and consistency conditions satisfied by grand-canonical observables, in the Fermi-gas formulation of the ABJM matrix model, we provide analytic derivations of several relations for the free energy that were previously known only conjecturally, either from refined topological string theory or from high-precision numerical studies. We apply the same framework to determine the nonperturbative corrections to $1/2$ and $1/6$ BPS Wilson loops, elucidating their qualitative differences and uncovering novel structural features of the instanton effects. These results further highlight the intricate nonperturbative structure and network of dualities underlying ABJM theory.

==> anc/Bootstraping_ABJM_theory.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    359642,       7755]
NotebookOptionsPosition[    353469,       7649]
NotebookOutlinePosition[    353869,       7665]
CellTagsIndexPosition[    353826,       7662]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Coefficient functions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Gamma]", "m0"], TraditionalForm]],ExpressionUUID->
  "28f4966c-d432-a642-aa13-e48b10a3521b"],
 "(\[CapitalPhi]) for m=1,...,9"
}], "Subsection",
 CellChangeTimes->{{3.979382059532981*^9, 3.979382082447241*^9}, {
  3.979382125588807*^9, 
  3.97938216121459*^9}},ExpressionUUID->"2b9a6956-a6b7-4b5c-8f5a-\
1c7438bf4380"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvVnsFdXe93nS3en0zZP01bl6btoLL7zwwsSExPjEJjGGEGN8jcQYjLzS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    "], {{0, 115.}, {843., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdUk8kWx+f70kNCS4iAlFBDEaQTQErooUsHGyEJIZQQU0CwK4sKrgUV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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{843., 115.},
  PlotRange->{{0, 843.}, {0, 115.}}]], "Text",
 CellChangeTimes->{
  3.979382117756517*^9},ExpressionUUID->"129caa4a-d1ae-4a4f-8857-\
c7ab4dd8549b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"1", ",", "0"}]], "=", 
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"Cos", "[", 
     RowBox[{"2", "*", "\[CapitalPhi]"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"2", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["1416", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      1/2 - Sin[4 (Pi/$CellContext`k)] 
      Sin[2 $CellContext`\[CapitalPhi]] + (Cos[4 (Pi/$CellContext`k)] + 1) 
       Cos[2 $CellContext`\[CapitalPhi]] - Cos[4 $CellContext`\[CapitalPhi]],
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"3", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["3168", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      (-2) Cos[6 $CellContext`\[CapitalPhi]] - 3 Sin[4 (Pi/$CellContext`k)] 
      Sin[4 $CellContext`\[CapitalPhi]] + 
      3 (Cos[4 (Pi/$CellContext`k)] + 1) Cos[4 $CellContext`\[CapitalPhi]] - (
       2 Cos[8 (Pi/$CellContext`k)] + 4 Cos[4 (Pi/$CellContext`k)] + 1) 
      Cos[2 $CellContext`\[CapitalPhi]] + 
      2 (Sin[8 (Pi/$CellContext`k)] + 2 Sin[4 (Pi/$CellContext`k)]) 
       Sin[2 $CellContext`\[CapitalPhi]] - (Cos[4 (Pi/$CellContext`k)] + 1),
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"4", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["6352", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      (-5) Cos[8 $CellContext`\[CapitalPhi]] + 
      10 (Cos[4 (Pi/$CellContext`k)] + 1) Cos[6 $CellContext`\[CapitalPhi]] - 
      10 Sin[4 (Pi/$CellContext`k)] 
      Sin[6 $CellContext`\[CapitalPhi]] - (9 Cos[8 (Pi/$CellContext`k)] + 
       19 Cos[4 (Pi/$CellContext`k)] + 7) 
      Cos[4 $CellContext`\[CapitalPhi]] + (9 Sin[8 (Pi/$CellContext`k)] + 
        19 Sin[4 (Pi/$CellContext`k)]) Sin[4 $CellContext`\[CapitalPhi]] - (
       Sin[16 (Pi/$CellContext`k)] + 6 Sin[12 (Pi/$CellContext`k)] + 
       14 Sin[8 (Pi/$CellContext`k)] + 11 Sin[4 (Pi/$CellContext`k)]) 
      Sin[2 $CellContext`\[CapitalPhi]] + (1 Cos[16 (Pi/$CellContext`k)] + 
        6 Cos[12 (Pi/$CellContext`k)] + 14 Cos[8 (Pi/$CellContext`k)] + 
        11 Cos[4 (Pi/$CellContext`k)] + 2) 
       Cos[2 $CellContext`\[CapitalPhi]] + (2 Cos[8 (Pi/$CellContext`k)] + 
       5 Cos[4 (Pi/$CellContext`k)] + 7/2),
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"5", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["11704", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      (-15 - 26 Cos[4 (Pi/$CellContext`k)] - 16 Cos[8 (Pi/$CellContext`k)] - 
       6 Cos[12 (Pi/$CellContext`k)] - Cos[
       16 (Pi/$CellContext`k)]) + (-7 - 35 Cos[4 (Pi/$CellContext`k)] - 64 
        Cos[8 (Pi/$CellContext`k)] - 56 Cos[12 (Pi/$CellContext`k)] - 26 
        Cos[16 (Pi/$CellContext`k)] - 8 Cos[20 (Pi/$CellContext`k)] - 2 
        Cos[24 (Pi/$CellContext`k)]) 
       Cos[2 $CellContext`\[CapitalPhi]] + (20 + 
        79 Cos[4 (Pi/$CellContext`k)] + 88 Cos[8 (Pi/$CellContext`k)] + 
        32 Cos[12 (Pi/$CellContext`k)] + 3 Cos[16 (Pi/$CellContext`k)]) 
       Cos[4 $CellContext`\[CapitalPhi]] + (-35 - 85 
        Cos[4 (Pi/$CellContext`k)] - 40 Cos[8 (Pi/$CellContext`k)]) 
       Cos[6 $CellContext`\[CapitalPhi]] + (35 + 
        35 Cos[4 (Pi/$CellContext`k)]) Cos[8 $CellContext`\[CapitalPhi]] - 14 
      Cos[10 $CellContext`\[CapitalPhi]] + (33 Sin[4 (Pi/$CellContext`k)] + 
        64 Sin[8 (Pi/$CellContext`k)] + 56 Sin[12 (Pi/$CellContext`k)] + 
        26 Sin[16 (Pi/$CellContext`k)] + 8 Sin[20 (Pi/$CellContext`k)] + 
        2 Sin[24 (Pi/$CellContext`k)]) 
       Sin[2 $CellContext`\[CapitalPhi]] + ((-77) Sin[4 (Pi/$CellContext`k)] - 
        88 Sin[8 (Pi/$CellContext`k)] - 32 Sin[12 (Pi/$CellContext`k)] - 3 
        Sin[16 (Pi/$CellContext`k)]) 
       Sin[4 $CellContext`\[CapitalPhi]] + (85 Sin[4 (Pi/$CellContext`k)] + 
        40 Sin[8 (Pi/$CellContext`k)]) Sin[6 $CellContext`\[CapitalPhi]] - (
       35 Sin[4 (Pi/$CellContext`k)]) Sin[8 $CellContext`\[CapitalPhi]],
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"6", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["17992", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      (78 + 143 Cos[4 (Pi/$CellContext`k)] + 109 Cos[8 (Pi/$CellContext`k)] + 
       63 Cos[12 (Pi/$CellContext`k)] + 27 Cos[16 (Pi/$CellContext`k)] + 
       8 Cos[20 (Pi/$CellContext`k)] + 
       2 Cos[24 (Pi/$CellContext`k)]) + (39 + 141 Cos[4 (Pi/$CellContext`k)] + 
        279 Cos[8 (Pi/$CellContext`k)] + 342 Cos[12 (Pi/$CellContext`k)] + 
        261 Cos[16 (Pi/$CellContext`k)] + 139 Cos[20 (Pi/$CellContext`k)] + 
        60 Cos[24 (Pi/$CellContext`k)] + 22 Cos[28 (Pi/$CellContext`k)] + 
        6 Cos[32 (Pi/$CellContext`k)] + Cos[36 (Pi/$CellContext`k)]) 
       Cos[2 $CellContext`\[CapitalPhi]] + (-79 - 322 
        Cos[4 (Pi/$CellContext`k)] - 527 Cos[8 (Pi/$CellContext`k)] - 404 
        Cos[12 (Pi/$CellContext`k)] - 148 Cos[16 (Pi/$CellContext`k)] - 31 
        Cos[20 (Pi/$CellContext`k)] - 6 Cos[24 (Pi/$CellContext`k)]) 
       Cos[4 $CellContext`\[CapitalPhi]] + (125 + 
        455 Cos[4 (Pi/$CellContext`k)] + 485 Cos[8 (Pi/$CellContext`k)] + 
        165 Cos[12 (Pi/$CellContext`k)] + 10 Cos[16 (Pi/$CellContext`k)]) 
       Cos[6 $CellContext`\[CapitalPhi]] + (-161 - 371 
        Cos[4 (Pi/$CellContext`k)] - 175 Cos[8 (Pi/$CellContext`k)]) 
       Cos[8 $CellContext`\[CapitalPhi]] + (126 + 
        126 Cos[4 (Pi/$CellContext`k)]) Cos[10 $CellContext`\[CapitalPhi]] - 
      42 Cos[12 $CellContext`\[CapitalPhi]] + ((-121) 
         Sin[4 (Pi/$CellContext`k)] - 275 Sin[8 (Pi/$CellContext`k)] - 342 
        Sin[12 (Pi/$CellContext`k)] - 261 Sin[16 (Pi/$CellContext`k)] - 139 
        Sin[20 (Pi/$CellContext`k)] - 60 Sin[24 (Pi/$CellContext`k)] - 22 
        Sin[28 (Pi/$CellContext`k)] - 6 Sin[32 (Pi/$CellContext`k)] - Sin[
        36 (Pi/$CellContext`k)]) 
       Sin[2 $CellContext`\[CapitalPhi]] + (296 Sin[4 (Pi/$CellContext`k)] + 
        523 Sin[8 (Pi/$CellContext`k)] + 404 Sin[12 (Pi/$CellContext`k)] + 
        148 Sin[16 (Pi/$CellContext`k)] + 31 Sin[20 (Pi/$CellContext`k)] + 
        6 Sin[24 (Pi/$CellContext`k)]) 
       Sin[4 $CellContext`\[CapitalPhi]] + ((-445) Sin[4 (Pi/$CellContext`k)] - 
        485 Sin[8 (Pi/$CellContext`k)] - 165 Sin[12 (Pi/$CellContext`k)] - 10 
        Sin[16 (Pi/$CellContext`k)]) 
       Sin[6 $CellContext`\[CapitalPhi]] + (371 Sin[4 (Pi/$CellContext`k)] + 
        175 Sin[8 (Pi/$CellContext`k)]) Sin[8 $CellContext`\[CapitalPhi]] - (
       126 Sin[4 (Pi/$CellContext`k)]) Sin[10 $CellContext`\[CapitalPhi]],
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"7", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["27560", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      (-453 - 859 Cos[4 (Pi/$CellContext`k)] - 720 Cos[8 (Pi/$CellContext`k)] - 
       514 Cos[12 (Pi/$CellContext`k)] - 304 Cos[16 (Pi/$CellContext`k)] - 
       149 Cos[20 (Pi/$CellContext`k)] - 62 Cos[24 (Pi/$CellContext`k)] - 22 
       Cos[28 (Pi/$CellContext`k)] - 6 Cos[32 (Pi/$CellContext`k)] - Cos[
       36 (Pi/$CellContext`k)]) + (-250 - 726 Cos[4 (Pi/$CellContext`k)] - 
        1318 Cos[8 (Pi/$CellContext`k)] - 1876 Cos[12 (Pi/$CellContext`k)] - 
        1888 Cos[16 (Pi/$CellContext`k)] - 1401 Cos[20 (Pi/$CellContext`k)] - 
        838 Cos[24 (Pi/$CellContext`k)] - 440 Cos[28 (Pi/$CellContext`k)] - 
        206 Cos[32 (Pi/$CellContext`k)] - 84 Cos[36 (Pi/$CellContext`k)] - 30 
        Cos[40 (Pi/$CellContext`k)] - 8 Cos[44 (Pi/$CellContext`k)] - 2 
        Cos[48 (Pi/$CellContext`k)]) 
       Cos[2 $CellContext`\[CapitalPhi]] + (427 + 
        1480 Cos[4 (Pi/$CellContext`k)] + 2756 Cos[8 (Pi/$CellContext`k)] + 
        3090 Cos[12 (Pi/$CellContext`k)] + 2019 Cos[16 (Pi/$CellContext`k)] + 
        839 Cos[20 (Pi/$CellContext`k)] + 272 Cos[24 (Pi/$CellContext`k)] + 
        80 Cos[28 (Pi/$CellContext`k)] + 18 Cos[32 (Pi/$CellContext`k)] + 
        3 Cos[36 (Pi/$CellContext`k)]) 
       Cos[4 $CellContext`\[CapitalPhi]] + (-541 - 2190 
        Cos[4 (Pi/$CellContext`k)] - 3490 Cos[8 (Pi/$CellContext`k)] - 2526 
        Cos[12 (Pi/$CellContext`k)] - 810 Cos[16 (Pi/$CellContext`k)] - 125 
        Cos[20 (Pi/$CellContext`k)] - 20 Cos[24 (Pi/$CellContext`k)]) 
       Cos[6 $CellContext`\[CapitalPhi]] + (686 + 
        2401 Cos[4 (Pi/$CellContext`k)] + 2506 Cos[8 (Pi/$CellContext`k)] + 
        826 Cos[12 (Pi/$CellContext`k)] + 35 Cos[16 (Pi/$CellContext`k)]) 
       Cos[8 $CellContext`\[CapitalPhi]] + (-714 - 1596 
        Cos[4 (Pi/$CellContext`k)] - 756 Cos[8 (Pi/$CellContext`k)]) 
       Cos[10 $CellContext`\[CapitalPhi]] + (462 + 
        462 Cos[4 (Pi/$CellContext`k)]) Cos[12 $CellContext`\[CapitalPhi]] - 
      132 Cos[14 $CellContext`\[CapitalPhi]] + (
        542 Sin[4 (Pi/$CellContext`k)] + 1262 Sin[8 (Pi/$CellContext`k)] + 
        1862 Sin[12 (Pi/$CellContext`k)] + 1886 Sin[16 (Pi/$CellContext`k)] + 
        1401 Sin[20 (Pi/$CellContext`k)] + 838 Sin[24 (Pi/$CellContext`k)] + 
        440 Sin[28 (Pi/$CellContext`k)] + 206 Sin[32 (Pi/$CellContext`k)] + 
        84 Sin[36 (Pi/$CellContext`k)] + 30 Sin[40 (Pi/$CellContext`k)] + 
        8 Sin[44 (Pi/$CellContext`k)] + 2 Sin[48 (Pi/$CellContext`k)]) 
       Sin[2 $CellContext`\[CapitalPhi]] + ((-1242) 
         Sin[4 (Pi/$CellContext`k)] - 2692 Sin[8 (Pi/$CellContext`k)] - 3078 
        Sin[12 (Pi/$CellContext`k)] - 2017 Sin[16 (Pi/$CellContext`k)] - 839 
        Sin[20 (Pi/$CellContext`k)] - 272 Sin[24 (Pi/$CellContext`k)] - 80 
        Sin[28 (Pi/$CellContext`k)] - 18 Sin[32 (Pi/$CellContext`k)] - 3 
        Sin[36 (Pi/$CellContext`k)]) 
       Sin[4 $CellContext`\[CapitalPhi]] + (2050 Sin[4 (Pi/$CellContext`k)] + 
        3470 Sin[8 (Pi/$CellContext`k)] + 2526 Sin[12 (Pi/$CellContext`k)] + 
        810 Sin[16 (Pi/$CellContext`k)] + 125 Sin[20 (Pi/$CellContext`k)] + 
        20 Sin[24 (Pi/$CellContext`k)]) 
       Sin[6 $CellContext`\[CapitalPhi]] + ((-2359) 
         Sin[4 (Pi/$CellContext`k)] - 2506 Sin[8 (Pi/$CellContext`k)] - 826 
        Sin[12 (Pi/$CellContext`k)] - 35 Sin[16 (Pi/$CellContext`k)]) 
       Sin[8 $CellContext`\[CapitalPhi]] + (1596 Sin[4 (Pi/$CellContext`k)] + 
        756 Sin[8 (Pi/$CellContext`k)]) Sin[10 $CellContext`\[CapitalPhi]] - 
      462 Sin[4 (Pi/$CellContext`k)] Sin[12 $CellContext`\[CapitalPhi]],
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"8", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["38192", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      (2864 + 5513 Cos[4 (Pi/$CellContext`k)] + 
       4881 Cos[8 (Pi/$CellContext`k)] + 3887 Cos[12 (Pi/$CellContext`k)] + 
       2739 Cos[16 (Pi/$CellContext`k)] + 1696 Cos[20 (Pi/$CellContext`k)] + 
       938 Cos[24 (Pi/$CellContext`k)] + 468 Cos[28 (Pi/$CellContext`k)] + 
       213 Cos[32 (Pi/$CellContext`k)] + 85 Cos[36 (Pi/$CellContext`k)] + 
       30 Cos[40 (Pi/$CellContext`k)] + 8 Cos[44 (Pi/$CellContext`k)] + 
       2 Cos[48 (Pi/$CellContext`k)]) + (1732 + 
        4394 Cos[4 (Pi/$CellContext`k)] + 7061 Cos[8 (Pi/$CellContext`k)] + 
        10373 Cos[12 (Pi/$CellContext`k)] + 12131 Cos[16 (Pi/$CellContext`k)] + 
        11132 Cos[20 (Pi/$CellContext`k)] + 8364 Cos[24 (Pi/$CellContext`k)] + 
        5470 Cos[28 (Pi/$CellContext`k)] + 3256 Cos[32 (Pi/$CellContext`k)] + 
        1787 Cos[36 (Pi/$CellContext`k)] + 906 Cos[40 (Pi/$CellContext`k)] + 
        422 Cos[44 (Pi/$CellContext`k)] + 179 Cos[48 (Pi/$CellContext`k)] + 
        68 Cos[52 (Pi/$CellContext`k)] + 22 Cos[56 (Pi/$CellContext`k)] + 
        6 Cos[60 (Pi/$CellContext`k)] + Cos[64 (Pi/$CellContext`k)]) 
       Cos[2 $CellContext`\[CapitalPhi]] + (-2732 - 8017 
        Cos[4 (Pi/$CellContext`k)] - 14537 Cos[8 (Pi/$CellContext`k)] - 19741 
        Cos[12 (Pi/$CellContext`k)] - 17962 Cos[16 (Pi/$CellContext`k)] - 
        11262 Cos[20 (Pi/$CellContext`k)] - 5384 Cos[24 (Pi/$CellContext`k)] - 
        2248 Cos[28 (Pi/$CellContext`k)] - 865 Cos[32 (Pi/$CellContext`k)] - 
        301 Cos[36 (Pi/$CellContext`k)] - 97 Cos[40 (Pi/$CellContext`k)] - 24 
        Cos[44 (Pi/$CellContext`k)] - 6 Cos[48 (Pi/$CellContext`k)]) 
       Cos[4 $CellContext`\[CapitalPhi]] + (2990 + 
        11023 Cos[4 (Pi/$CellContext`k)] + 20860 Cos[8 (Pi/$CellContext`k)] + 
        22575 Cos[12 (Pi/$CellContext`k)] + 13543 Cos[16 (Pi/$CellContext`k)] + 
        4770 Cos[20 (Pi/$CellContext`k)] + 1235 Cos[24 (Pi/$CellContext`k)] + 
        310 Cos[28 (Pi/$CellContext`k)] + 60 Cos[32 (Pi/$CellContext`k)] + 
        10 Cos[36 (Pi/$CellContext`k)]) 
       Cos[6 $CellContext`\[CapitalPhi]] + (-3241 - 13244 
        Cos[4 (Pi/$CellContext`k)] - 20867 Cos[8 (Pi/$CellContext`k)] - 14637 
        Cos[12 (Pi/$CellContext`k)] - 4319 Cos[16 (Pi/$CellContext`k)] - 511 
        Cos[20 (Pi/$CellContext`k)] - 70 Cos[24 (Pi/$CellContext`k)]) 
       Cos[8 $CellContext`\[CapitalPhi]] + (3528 + 
        12054 Cos[4 (Pi/$CellContext`k)] + 12432 Cos[8 (Pi/$CellContext`k)] + 
        4032 Cos[12 (Pi/$CellContext`k)] + 126 Cos[16 (Pi/$CellContext`k)]) 
       Cos[10 $CellContext`\[CapitalPhi]] + (-3102 - 6798 
        Cos[4 (Pi/$CellContext`k)] - 3234 Cos[8 (Pi/$CellContext`k)]) 
       Cos[12 $CellContext`\[CapitalPhi]] + (1716 + 
        1716 Cos[4 (Pi/$CellContext`k)]) Cos[14 $CellContext`\[CapitalPhi]] - 
      429 Cos[16 $CellContext`\[CapitalPhi]] + ((-2834) 
         Sin[4 (Pi/$CellContext`k)] - 6419 Sin[8 (Pi/$CellContext`k)] - 10135 
        Sin[12 (Pi/$CellContext`k)] - 12055 Sin[16 (Pi/$CellContext`k)] - 
        11112 Sin[20 (Pi/$CellContext`k)] - 8360 Sin[24 (Pi/$CellContext`k)] - 
        5470 Sin[28 (Pi/$CellContext`k)] - 3256 Sin[32 (Pi/$CellContext`k)] - 
        1787 Sin[36 (Pi/$CellContext`k)] - 906 Sin[40 (Pi/$CellContext`k)] - 
        422 Sin[44 (Pi/$CellContext`k)] - 179 Sin[48 (Pi/$CellContext`k)] - 
        68 Sin[52 (Pi/$CellContext`k)] - 22 Sin[56 (Pi/$CellContext`k)] - 6 
        Sin[60 (Pi/$CellContext`k)] - Sin[64 (Pi/$CellContext`k)]) 
       Sin[2 $CellContext`\[CapitalPhi]] + (5965 Sin[4 (Pi/$CellContext`k)] + 
        13809 Sin[8 (Pi/$CellContext`k)] + 19503 Sin[12 (Pi/$CellContext`k)] + 
        17892 Sin[16 (Pi/$CellContext`k)] + 11246 Sin[20 (Pi/$CellContext`k)] + 
        5380 Sin[24 (Pi/$CellContext`k)] + 2248 Sin[28 (Pi/$CellContext`k)] + 
        865 Sin[32 (Pi/$CellContext`k)] + 301 Sin[36 (Pi/$CellContext`k)] + 
        97 Sin[40 (Pi/$CellContext`k)] + 24 Sin[44 (Pi/$CellContext`k)] + 
        6 Sin[48 (Pi/$CellContext`k)]) 
       Sin[4 $CellContext`\[CapitalPhi]] + ((-9617) 
         Sin[4 (Pi/$CellContext`k)] - 20520 Sin[8 (Pi/$CellContext`k)] - 
        22515 Sin[12 (Pi/$CellContext`k)] - 13533 Sin[16 (Pi/$CellContext`k)] - 
        4770 Sin[20 (Pi/$CellContext`k)] - 1235 Sin[24 (Pi/$CellContext`k)] - 
        310 Sin[28 (Pi/$CellContext`k)] - 60 Sin[32 (Pi/$CellContext`k)] - 10 
        Sin[36 (Pi/$CellContext`k)]) 
       Sin[6 $CellContext`\[CapitalPhi]] + (12586 Sin[4 (Pi/$CellContext`k)] + 
        20783 Sin[8 (Pi/$CellContext`k)] + 14637 Sin[12 (Pi/$CellContext`k)] + 
        4319 Sin[16 (Pi/$CellContext`k)] + 511 Sin[20 (Pi/$CellContext`k)] + 
        70 Sin[24 (Pi/$CellContext`k)]) 
       Sin[8 $CellContext`\[CapitalPhi]] + ((-11886) 
         Sin[4 (Pi/$CellContext`k)] - 12432 Sin[8 (Pi/$CellContext`k)] - 4032 
        Sin[12 (Pi/$CellContext`k)] - 126 Sin[16 (Pi/$CellContext`k)]) 
       Sin[10 $CellContext`\[CapitalPhi]] + (6798 Sin[4 (Pi/$CellContext`k)] + 
        3234 Sin[8 (Pi/$CellContext`k)]) Sin[12 $CellContext`\[CapitalPhi]] - 
      1716 Sin[4 (Pi/$CellContext`k)] Sin[14 $CellContext`\[CapitalPhi]],
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Gamma]", 
    RowBox[{"9", ",", "0"}]], "=", 
   RowBox[{"2", 
    RowBox[{"(", 
     InterpretationBox[
      DynamicModuleBox[{Typeset`open = False}, 
       TemplateBox[{"Expression", 
         RowBox[{"Plus", "[", 
           DynamicBox[
            FEPrivate`FrontEndResource["FEBitmaps", "IconizeEllipsis"]], 
           "]"}], 
         GridBox[{{
            RowBox[{
              TagBox["\"Byte count: \"", "IconizedLabel"], 
              "\[InvisibleSpace]", 
              TagBox["53648", "IconizedItem"]}]}}, 
          GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
          "Column", 
          GridBoxItemSize -> {
           "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
         Dynamic[Typeset`open]},
        "IconizedObject"]],
      (-19242 - 37406 Cos[4 (Pi/$CellContext`k)] - 34192 
       Cos[8 (Pi/$CellContext`k)] - 29053 Cos[12 (Pi/$CellContext`k)] - 22666 
       Cos[16 (Pi/$CellContext`k)] - 16141 Cos[20 (Pi/$CellContext`k)] - 
       10536 Cos[24 (Pi/$CellContext`k)] - 6372 Cos[28 (Pi/$CellContext`k)] - 
       3604 Cos[32 (Pi/$CellContext`k)] - 1910 Cos[36 (Pi/$CellContext`k)] - 
       944 Cos[40 (Pi/$CellContext`k)] - 432 Cos[44 (Pi/$CellContext`k)] - 
       181 Cos[48 (Pi/$CellContext`k)] - 68 Cos[52 (Pi/$CellContext`k)] - 22 
       Cos[56 (Pi/$CellContext`k)] - 6 Cos[60 (Pi/$CellContext`k)] - Cos[
       64 (Pi/$CellContext`k)]) + (-12547 - 29508 Cos[4 (Pi/$CellContext`k)] - 
        42460 Cos[8 (Pi/$CellContext`k)] - 60782 Cos[12 (Pi/$CellContext`k)] - 
        76032 Cos[16 (Pi/$CellContext`k)] - 79542 Cos[20 (Pi/$CellContext`k)] - 
        70154 Cos[24 (Pi/$CellContext`k)] - 54026 Cos[28 (Pi/$CellContext`k)] - 
        37752 Cos[32 (Pi/$CellContext`k)] - 24561 Cos[36 (Pi/$CellContext`k)] - 
        15049 Cos[40 (Pi/$CellContext`k)] - 8728 Cos[44 (Pi/$CellContext`k)] - 
        4794 Cos[48 (Pi/$CellContext`k)] - 2488 Cos[52 (Pi/$CellContext`k)] - 
        1216 Cos[56 (Pi/$CellContext`k)] - 552 Cos[60 (Pi/$CellContext`k)] - 
        234 Cos[64 (Pi/$CellContext`k)] - 88 Cos[68 (Pi/$CellContext`k)] - 30 
        Cos[72 (Pi/$CellContext`k)] - 8 Cos[76 (Pi/$CellContext`k)] - 2 
        Cos[80 (Pi/$CellContext`k)]) 
       Cos[2 $CellContext`\[CapitalPhi]] + (19118 + 
        49743 Cos[4 (Pi/$CellContext`k)] + 82462 Cos[8 (Pi/$CellContext`k)] + 
        120243 Cos[12 (Pi/$CellContext`k)] + 
        132705 Cos[16 (Pi/$CellContext`k)] + 
        108732 Cos[20 (Pi/$CellContext`k)] + 
        69242 Cos[24 (Pi/$CellContext`k)] + 37260 Cos[28 (Pi/$CellContext`k)] + 
        18308 Cos[32 (Pi/$CellContext`k)] + 8465 Cos[36 (Pi/$CellContext`k)] + 
        3722 Cos[40 (Pi/$CellContext`k)] + 1554 Cos[44 (Pi/$CellContext`k)] + 
        607 Cos[48 (Pi/$CellContext`k)] + 218 Cos[52 (Pi/$CellContext`k)] + 
        66 Cos[56 (Pi/$CellContext`k)] + 18 Cos[60 (Pi/$CellContext`k)] + 
        3 Cos[64 (Pi/$CellContext`k)]) 
       Cos[4 $CellContext`\[CapitalPhi]] + (-19567 - 62129 
        Cos[4 (Pi/$CellContext`k)] - 119724 Cos[8 (Pi/$CellContext`k)] - 
        161770 Cos[12 (Pi/$CellContext`k)] - 139530 
        Cos[16 (Pi/$CellContext`k)] - 78554 Cos[20 (Pi/$CellContext`k)] - 
        31894 Cos[24 (Pi/$CellContext`k)] - 11172 Cos[28 (Pi/$CellContext`k)] - 
        3730 Cos[32 (Pi/$CellContext`k)] - 1155 Cos[36 (Pi/$CellContext`k)] - 
        345 Cos[40 (Pi/$CellContext`k)] - 80 Cos[44 (Pi/$CellContext`k)] - 20 
        Cos[48 (Pi/$CellContext`k)]) 
       Cos[6 $CellContext`\[CapitalPhi]] + (18487 + 
        72436 Cos[4 (Pi/$CellContext`k)] + 139664 Cos[8 (Pi/$CellContext`k)] + 
        148162 Cos[12 (Pi/$CellContext`k)] + 
        84217 Cos[16 (Pi/$CellContext`k)] + 26299 Cos[20 (Pi/$CellContext`k)] + 
        5586 Cos[24 (Pi/$CellContext`k)] + 1232 Cos[28 (Pi/$CellContext`k)] + 
        210 Cos[32 (Pi/$CellContext`k)] + 35 Cos[36 (Pi/$CellContext`k)]) 
       Cos[8 $CellContext`\[CapitalPhi]] + (-18138 - 74802 
        Cos[4 (Pi/$CellContext`k)] - 117096 Cos[8 (Pi/$CellContext`k)] - 
        80592 Cos[12 (Pi/$CellContext`k)] - 22512 Cos[16 (Pi/$CellContext`k)] - 
        2100 Cos[20 (Pi/$CellContext`k)] - 252 Cos[24 (Pi/$CellContext`k)]) 
       Cos[10 $CellContext`\[CapitalPhi]] + (17424 + 
        58542 Cos[4 (Pi/$CellContext`k)] + 59928 Cos[8 (Pi/$CellContext`k)] + 
        19272 Cos[12 (Pi/$CellContext`k)] + 462 Cos[16 (Pi/$CellContext`k)]) 
       Cos[12 $CellContext`\[CapitalPhi]] + (-13299 - 28743 
        Cos[4 (Pi/$CellContext`k)] - 13728 Cos[8 (Pi/$CellContext`k)]) 
       Cos[14 $CellContext`\[CapitalPhi]] + (6435 + 
        6435 Cos[4 (Pi/$CellContext`k)]) Cos[16 $CellContext`\[CapitalPhi]] - 
      1430 Cos[18 $CellContext`\[CapitalPhi]] + (
        16456 Sin[4 (Pi/$CellContext`k)] + 36032 Sin[8 (Pi/$CellContext`k)] + 
        57792 Sin[12 (Pi/$CellContext`k)] + 74746 Sin[16 (Pi/$CellContext`k)] + 
        79028 Sin[20 (Pi/$CellContext`k)] + 69974 Sin[24 (Pi/$CellContext`k)] + 
        53970 Sin[28 (Pi/$CellContext`k)] + 37738 Sin[32 (Pi/$CellContext`k)] + 
        24559 Sin[36 (Pi/$CellContext`k)] + 15049 Sin[40 (Pi/$CellContext`k)] + 
        8728 Sin[44 (Pi/$CellContext`k)] + 4794 Sin[48 (Pi/$CellContext`k)] + 
        2488 Sin[52 (Pi/$CellContext`k)] + 1216 Sin[56 (Pi/$CellContext`k)] + 
        552 Sin[60 (Pi/$CellContext`k)] + 234 Sin[64 (Pi/$CellContext`k)] + 
        88 Sin[68 (Pi/$CellContext`k)] + 30 Sin[72 (Pi/$CellContext`k)] + 
        8 Sin[76 (Pi/$CellContext`k)] + 2 Sin[80 (Pi/$CellContext`k)]) 
       Sin[2 $CellContext`\[CapitalPhi]] + ((-32515) 
         Sin[4 (Pi/$CellContext`k)] - 74970 Sin[8 (Pi/$CellContext`k)] - 
        117105 Sin[12 (Pi/$CellContext`k)] - 131463 
        Sin[16 (Pi/$CellContext`k)] - 108274 Sin[20 (Pi/$CellContext`k)] - 
        69086 Sin[24 (Pi/$CellContext`k)] - 37216 Sin[28 (Pi/$CellContext`k)] - 
        18296 Sin[32 (Pi/$CellContext`k)] - 8463 Sin[36 (Pi/$CellContext`k)] - 
        3722 Sin[40 (Pi/$CellContext`k)] - 1554 Sin[44 (Pi/$CellContext`k)] - 
        607 Sin[48 (Pi/$CellContext`k)] - 218 Sin[52 (Pi/$CellContext`k)] - 
        66 Sin[56 (Pi/$CellContext`k)] - 18 Sin[60 (Pi/$CellContext`k)] - 3 
        Sin[64 (Pi/$CellContext`k)]) 
       Sin[4 $CellContext`\[CapitalPhi]] + (49221 Sin[4 (Pi/$CellContext`k)] + 
        115556 Sin[8 (Pi/$CellContext`k)] + 
        160510 Sin[12 (Pi/$CellContext`k)] + 
        139170 Sin[16 (Pi/$CellContext`k)] + 
        78474 Sin[20 (Pi/$CellContext`k)] + 31874 Sin[24 (Pi/$CellContext`k)] + 
        11172 Sin[28 (Pi/$CellContext`k)] + 3730 Sin[32 (Pi/$CellContext`k)] + 
        1155 Sin[36 (Pi/$CellContext`k)] + 345 Sin[40 (Pi/$CellContext`k)] + 
        80 Sin[44 (Pi/$CellContext`k)] + 20 Sin[48 (Pi/$CellContext`k)]) 
       Sin[6 $CellContext`\[CapitalPhi]] + ((-65184) 
         Sin[4 (Pi/$CellContext`k)] - 138096 Sin[8 (Pi/$CellContext`k)] - 
        147910 Sin[12 (Pi/$CellContext`k)] - 84175 
        Sin[16 (Pi/$CellContext`k)] - 26299 Sin[20 (Pi/$CellContext`k)] - 
        5586 Sin[24 (Pi/$CellContext`k)] - 1232 Sin[28 (Pi/$CellContext`k)] - 
        210 Sin[32 (Pi/$CellContext`k)] - 35 Sin[36 (Pi/$CellContext`k)]) 
       Sin[8 $CellContext`\[CapitalPhi]] + (71862 Sin[4 (Pi/$CellContext`k)] + 
        116760 Sin[8 (Pi/$CellContext`k)] + 80592 Sin[12 (Pi/$CellContext`k)] + 
        22512 Sin[16 (Pi/$CellContext`k)] + 2100 Sin[20 (Pi/$CellContext`k)] + 
        252 Sin[24 (Pi/$CellContext`k)]) 
       Sin[10 $CellContext`\[CapitalPhi]] + ((-57882) 
         Sin[4 (Pi/$CellContext`k)] - 59928 Sin[8 (Pi/$CellContext`k)] - 
        19272 Sin[12 (Pi/$CellContext`k)] - 462 Sin[16 (Pi/$CellContext`k)]) 
       Sin[12 $CellContext`\[CapitalPhi]] + (28743 Sin[4 (Pi/$CellContext`k)] + 
        13728 Sin[8 (Pi/$CellContext`k)]) Sin[14 $CellContext`\[CapitalPhi]] - 
      6435 Sin[4 (Pi/$CellContext`k)] Sin[16 $CellContext`\[CapitalPhi]],
      SelectWithContents->True,
      Selectable->False], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.972054474337282*^9, 3.972054485946419*^9}, {
   3.97211947325634*^9, 3.972119479377905*^9}, 3.9742057358938866`*^9, {
   3.979382221703141*^9, 3.979382331458843*^9}, {3.9793845906795483`*^9, 
   3.979384620274109*^9}, {3.979633269458423*^9, 
   3.979633283769899*^9}},ExpressionUUID->"85b65a38-872f-4d2f-aab4-\
a888b6b8124b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/2 BPS Wilson loop", "Subsection",
 CellChangeTimes->{{3.979381997055993*^9, 
  3.979382004458294*^9}},ExpressionUUID->"54db3c74-f513-4a4b-b63d-\
6a3c0d3a9720"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3VnIFOf7//kwMwxzEhj48ctRTsYDDzzwQAgIIjjCg4iI+BcliKJ/Hf1r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    "], {{0, 115.}, {843., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdUk8kWx+f70kNCS4iAlFBDEaQTQErooUsHGyEJIZQQU0CwK4sKrgUV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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{843., 115.},
  PlotRange->{{0, 843.}, {0, 115.}}]], "Text",
 CellChangeTimes->{
  3.9793826202572527`*^9},ExpressionUUID->"c344ed6a-a5f0-43a3-b431-\
e4cbf4988f90"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["w", "m"], TraditionalForm]],ExpressionUUID->
  "6a09c14f-518b-4460-b2e6-5107cb3440eb"],
 "(n)"
}], "Subsubsection",
 CellChangeTimes->{{3.979383537200862*^9, 3.97938354230234*^9}, 
   3.9793835734828377`*^9, {3.9793844048282633`*^9, 
   3.9793844054272747`*^9}},ExpressionUUID->"f1f34bae-de45-4161-9d3c-\
9a639c6c138a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{"-", "2"}], ",", "3", ",", 
     RowBox[{"-", "10"}], ",", 
     RowBox[{"33", "+", 
      RowBox[{"16", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "132"}], "-", 
      RowBox[{"112", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"44", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"590", "+", 
      RowBox[{"744", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"392", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"136", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"30", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "3078"}], "-", 
      RowBox[{"4688", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"3072", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1552", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"716", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"208", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"76", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"17832", "+", 
      RowBox[{"30496", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"22508", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"14176", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"8126", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"4024", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"1844", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"680", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"226", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "112894"}], "-", 
      RowBox[{"204688", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"164500", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"117472", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"77900", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"47056", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"27040", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"13896", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"6856", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2896", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1156", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"328", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"116", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "2"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"6", "+", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "16"}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"61", "+", 
      RowBox[{"72", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"14", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "272"}], "-", 
      RowBox[{"376", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"144", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"40", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"1358", "+", 
      RowBox[{"2136", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"1156", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"496", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"156", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"28", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "7536"}], "-", 
      RowBox[{"12840", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"8496", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"4736", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2224", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"880", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"272", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"72", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"45435", "+", 
      RowBox[{"81512", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"61026", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"40000", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"23334", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"12264", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"5806", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"2432", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"874", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"264", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"46", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "292912"}], "-", 
      RowBox[{"542872", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"440240", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"321320", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"214768", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"133112", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"76944", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"41504", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"20688", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"9560", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"3936", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1440", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"432", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"112", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"52", " ", "\[Pi]"}], "k"], "]"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "3"}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"9", "+", 
      RowBox[{"12", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "29"}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"18", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"108", "+", 
      RowBox[{"160", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"80", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "507"}], "-", 
      RowBox[{"796", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"470", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"144", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"36", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"2643", "+", 
      RowBox[{"4488", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"2940", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"1384", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"528", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"144", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"26", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "15198"}], "-", 
      RowBox[{"26920", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"19602", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"11460", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"5854", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2476", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"930", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"256", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"68", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"93532", "+", 
      RowBox[{"171420", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"134546", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"90976", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"55028", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"29864", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"14760", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"6532", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"2610", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"880", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"252", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"44", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "610464"}], "-", 
      RowBox[{"1143552", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"950766", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"707108", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"481978", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"303036", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"178456", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"97788", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"50474", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"23932", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"10630", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"4152", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1500", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"416", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"52", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"108", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"56", " ", "\[Pi]"}], "k"], "]"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "4"}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"16", "+", 
      RowBox[{"24", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"8", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "52"}], "-", 
      RowBox[{"84", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"56", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"28", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"204", "+", 
      RowBox[{"336", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"228", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"112", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"26", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "952"}], "-", 
      RowBox[{"1654", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1164", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"628", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"212", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"46", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"26", "+", 
      RowBox[{"44", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"14", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "99"}], "-", 
      RowBox[{"172", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"138", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"92", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"52", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"16", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"392", "+", 
      RowBox[{"700", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"552", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"368", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"202", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"68", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"18", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "1840"}], "-", 
      RowBox[{"3336", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2676", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1812", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1032", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"412", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"132", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ww", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "6"}], "-", 
      RowBox[{"10", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"6", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"41", "+", 
      RowBox[{"72", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"64", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"48", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"20", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"10", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "182"}], "-", 
      RowBox[{"336", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"288", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"228", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"160", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"98", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"48", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"22", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{"763", "+", 
      RowBox[{"1420", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"1220", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"944", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"666", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"396", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"194", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"80", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"28", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "3564"}], "-", 
      RowBox[{"6720", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"5768", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"4498", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"3148", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"1918", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"960", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"410", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"132", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"26", " ", 
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.979382819468754*^9, 3.979382841182045*^9}, 
   3.979383098525054*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"388391c9-0a3d-4420-b20b-a3d09c960251"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/2 BPS Wilson loop for n=1,...,6", "Subsubsection",
 CellChangeTimes->{{3.9793835854969387`*^9, 3.9793835938213243`*^9}, {
  3.979383761073874*^9, 
  3.979383761869109*^9}},ExpressionUUID->"6a2e95e9-5f24-41e2-942e-\
7c96b1c0bcb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["WL", 
    RowBox[{"1", "/", "2"}]], "[", "n_", "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[ImaginaryI]", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}]], " ", 
     SuperscriptBox["\[ExponentialE]", 
      FractionBox[
       RowBox[{"2", " ", "n", " ", 
        SubscriptBox["\[Mu]", "eff"]}], "k"]], " "}], 
    RowBox[{"2", 
     RowBox[{"Sin", "[", 
      FractionBox[
       RowBox[{"2", "\[Pi]", " ", "n"}], "k"], "]"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"ww", "[", "n", "]"}], ".", 
     RowBox[{"Table", "[", 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["Q", "w"], "m"], ",", 
       RowBox[{"{", 
        RowBox[{"m", ",", "0", ",", 
         RowBox[{
          RowBox[{"Length", "@", 
           RowBox[{"ww", "[", "n", "]"}]}], "-", "1"}]}], "}"}]}], "]"}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.9793829688038483`*^9, 3.979383049043401*^9}, {
  3.979383135529171*^9, 3.979383152347767*^9}, {3.979383426723798*^9, 
  3.979383462537402*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"26ecd9da-a3d0-445b-9618-7d659884b5f5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["WL", 
   RowBox[{"1", "/", "2"}]], "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.979383116508539*^9, 3.979383125527945*^9}, {
   3.979383158793178*^9, 3.97938315892736*^9}, 3.979383287259481*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"f5f90387-a32f-4a25-aff1-d88c749b2dce"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"2", " ", 
     SubscriptBox["\[Mu]", "eff"]}], "k"]], " ", 
  RowBox[{"Csc", "[", 
   FractionBox[
    RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    RowBox[{"2", " ", 
     SubscriptBox["Q", "w"]}], "+", 
    RowBox[{"3", " ", 
     SubsuperscriptBox["Q", "w", "2"]}], "-", 
    RowBox[{"10", " ", 
     SubsuperscriptBox["Q", "w", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"33", "+", 
       RowBox[{"16", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "132"}], "-", 
       RowBox[{"112", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"44", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"590", "+", 
       RowBox[{"744", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"392", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"136", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3078"}], "-", 
       RowBox[{"4688", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"3072", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1552", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"716", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"208", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"76", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"17832", "+", 
       RowBox[{"30496", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"22508", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"14176", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"8126", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"4024", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"1844", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"680", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"226", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "112894"}], "-", 
       RowBox[{"204688", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"164500", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"117472", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"77900", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"47056", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"27040", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"13896", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"6856", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2896", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1156", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"328", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"116", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "9"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.979383121052023*^9, 3.9793831593092947`*^9}, {
   3.979383288308599*^9, 3.9793832909120703`*^9}, {3.979383429288473*^9, 
   3.979383464065215*^9}, 3.9793844257354383`*^9, 3.979384463935553*^9, 
   3.9793845947816477`*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"5b0991c5-f24f-4841-97eb-6c2260ace064"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["WL", 
   RowBox[{"1", "/", "2"}]], "[", "2", "]"}]], "Input",
 CellChangeTimes->{3.9793834928023376`*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"6cf16b08-fba9-44d6-8eca-724fc4741814"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"4", " ", 
     SubscriptBox["\[Mu]", "eff"]}], "k"]], " ", 
  RowBox[{"Csc", "[", 
   FractionBox[
    RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubscriptBox["Q", "w"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "16"}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"61", "+", 
       RowBox[{"72", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "272"}], "-", 
       RowBox[{"376", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"144", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"40", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1358", "+", 
       RowBox[{"2136", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"1156", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"496", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"156", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"28", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7536"}], "-", 
       RowBox[{"12840", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"8496", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4736", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2224", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"880", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"272", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"72", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"45435", "+", 
       RowBox[{"81512", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"61026", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"40000", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"23334", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"12264", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"5806", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2432", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"874", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"264", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"46", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "292912"}], "-", 
       RowBox[{"542872", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"440240", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"321320", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"214768", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"133112", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"76944", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"41504", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"20688", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"9560", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"3936", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1440", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"432", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"112", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"52", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "9"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.979383494589238*^9, 3.979384425760438*^9, 
  3.9793844639874697`*^9, 3.979384594810479*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"57b52214-1f5a-458f-be20-26b16c55c0d0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["WL", 
   RowBox[{"1", "/", "2"}]], "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.979383498953038*^9, 3.979383499013183*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"731cdf89-5ea3-4de9-a5d6-c0c7961ca995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"6", " ", 
     SubscriptBox["\[Mu]", "eff"]}], "k"]], " ", 
  RowBox[{"Csc", "[", 
   FractionBox[
    RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubscriptBox["Q", "w"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"12", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "29"}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"18", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"108", "+", 
       RowBox[{"160", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"80", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "507"}], "-", 
       RowBox[{"796", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"470", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"144", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"36", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2643", "+", 
       RowBox[{"4488", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2940", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"1384", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"528", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"144", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"26", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "15198"}], "-", 
       RowBox[{"26920", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"19602", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"11460", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"5854", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2476", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"930", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"256", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"68", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"93532", "+", 
       RowBox[{"171420", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"134546", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"90976", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"55028", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"29864", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"14760", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"6532", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2610", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"880", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"252", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"44", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "610464"}], "-", 
       RowBox[{"1143552", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"950766", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"707108", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"481978", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"303036", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"178456", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"97788", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"50474", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"23932", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"10630", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4152", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1500", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"416", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"52", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"108", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"56", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "9"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9793834995215178`*^9, 3.979384425767621*^9, 
  3.979384463995027*^9, 3.9793845948193893`*^9},
 CellLabel->"Out[52]=",ExpressionUUID->"a161b107-7a01-4b90-97ea-f6fd735f0f50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["WL", 
   RowBox[{"1", "/", "2"}]], "[", "4", "]"}]], "Input",
 CellChangeTimes->{3.979383504668235*^9},
 CellLabel->"In[53]:=",ExpressionUUID->"a102e1ca-d4cb-41dc-ba4b-80a4bf723fb0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"8", " ", 
     SubscriptBox["\[Mu]", "eff"]}], "k"]], " ", 
  RowBox[{"Csc", "[", 
   FractionBox[
    RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubscriptBox["Q", "w"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", "+", 
       RowBox[{"24", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "52"}], "-", 
       RowBox[{"84", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"56", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"28", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"204", "+", 
       RowBox[{"336", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"228", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"112", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"26", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "952"}], "-", 
       RowBox[{"1654", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1164", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"628", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"212", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"46", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "5"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.979383504995028*^9, 3.979384425790983*^9, 
  3.979384464044484*^9, 3.979384594846191*^9},
 CellLabel->"Out[53]=",ExpressionUUID->"88cc9159-0e1c-45d4-9662-08c8b843f5b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["WL", 
   RowBox[{"1", "/", "2"}]], "[", "5", "]"}]], "Input",
 CellChangeTimes->{3.9793835090177107`*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"6c503899-6ad7-4d3c-8bdb-68bdcb476808"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"10", " ", 
     SubscriptBox["\[Mu]", "eff"]}], "k"]], " ", 
  RowBox[{"Csc", "[", 
   FractionBox[
    RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubscriptBox["Q", "w"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"26", "+", 
       RowBox[{"44", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"24", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"14", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "99"}], "-", 
       RowBox[{"172", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"138", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"92", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"52", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"16", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"392", "+", 
       RowBox[{"700", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"552", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"368", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"202", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"68", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"18", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1840"}], "-", 
       RowBox[{"3336", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2676", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1812", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1032", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"412", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"132", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"12", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "5"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9793835092726393`*^9, 3.979384425797269*^9, 
  3.979384464052504*^9, 3.979384594852953*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"ef5cb256-5c1a-486e-9b23-0ef70b8f1d48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  SubscriptBox["WL", 
   RowBox[{"1", "/", "2"}]], "[", "6", "]"}]], "Input",
 CellChangeTimes->{{3.979383517551985*^9, 3.979383517626828*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"6325f619-1eb6-4c66-99e4-53ee70979b0d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  SuperscriptBox["\[ExponentialE]", 
   FractionBox[
    RowBox[{"12", " ", 
     SubscriptBox["\[Mu]", "eff"]}], "k"]], " ", 
  RowBox[{"Csc", "[", 
   FractionBox[
    RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}], " ", 
  RowBox[{"(", 
   RowBox[{"1", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubscriptBox["Q", "w"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"41", "+", 
       RowBox[{"72", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"64", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"36", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"10", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "182"}], "-", 
       RowBox[{"336", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"288", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"228", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"160", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"98", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"48", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"22", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"763", "+", 
       RowBox[{"1420", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"1220", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"944", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"666", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"396", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"194", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"80", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"28", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3564"}], "-", 
       RowBox[{"6720", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"5768", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"4498", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"3148", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"1918", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"960", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"410", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"132", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
       RowBox[{"26", " ", 
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "w", "5"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.9793835180435133`*^9, 3.979384425819232*^9, 
  3.9793844641037273`*^9, 3.979384594878956*^9},
 CellLabel->"Out[55]=",ExpressionUUID->"67e7bb91-628c-43a8-baa5-55aa06f3e180"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Toplogical invariants ",
 Cell[BoxData[
  GraphicsBox[
   TagBox[RasterBox[CompressedData["
1:eJztnUeIFVkUhmVmFrMRZuXKzbhw4cKFIDSIi1mINCLiNIqIQttOtwHt0e4x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     "], {{0, 48.}, {66., 0}}, {0, 255},
     ColorFunction->RGBColor,
     ImageResolution->{144, 144}],
    BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdUk8kWx+f70kNCS4iAlFBDEaQTQErooUsHGyEJIZQQU0CwK4sKrgUV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       "], "RGB", "XYZ"], Interleaving -> True, 
     MetaInformation -> <|"XMP" -> <||>|>],
    Selectable->False],
   DefaultBaseStyle->"ImageGraphics",
   ImageSize->{Automatic, 41.568339954723015`},
   ImageSizeRaw->{66., 48.},
   PlotRange->{{0, 66.}, {0, 48.}}]], "Input",ExpressionUUID->
  "3c3aa7ca-588d-4afc-a680-f80941dd9a65"]
}], "Subsubsection",
 CellChangeTimes->{{3.9793837741384077`*^9, 3.979383784937833*^9}, {
  3.9793839354817944`*^9, 3.9793839595407553`*^9}, {3.9793840308026342`*^9, 
  3.9793840435795307`*^9}, {3.9793842381299677`*^9, 
  3.979384248898785*^9}},ExpressionUUID->"009a07f6-e194-4fb7-82b9-\
30acf47ca030"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsvVvMVVW691np7qT7ppLval/tm94XdVEXXlRiUtkVE9vEGEOM8SMYYjD4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    "], {{0, 115.}, {958., 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{144, 144}],
   BoxForm`ImageTag["Byte", ColorSpace -> ColorProfileData[CompressedData["
1:eJyVlwdUk8kWx+f70kNCS4iAlFBDEaQTQErooUsHGyEJIZQQU0CwK4sKrgUV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      "], "RGB", "XYZ"], Interleaving -> True, 
    MetaInformation -> <|"XMP" -> <||>|>],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSizeRaw->{958., 115.},
  PlotRange->{{0, 958.}, {0, 115.}}]], "Text",
 CellChangeTimes->{
  3.979383841611479*^9},ExpressionUUID->"76e92ceb-1216-4813-b0a7-\
b3c056045c4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ncoeffs", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Length: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["1008", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["233984", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {$CellContext`NN[0][1, 0] -> 1, $CellContext`NN[0][1, 1] -> 
     0, $CellContext`NN[0][1, 2] -> 0, $CellContext`NN[0][1, 3] -> 
     0, $CellContext`NN[0][1, 4] -> 0, $CellContext`NN[0][1, 5] -> 
     0, $CellContext`NN[0][1, 6] -> 0, $CellContext`NN[0][1, 7] -> 
     0, $CellContext`NN[0][1, 8] -> 0, $CellContext`NN[0][1, 9] -> 
     0, $CellContext`NN[1][1, 0] -> 0, $CellContext`NN[1][1, 1] -> 
     0, $CellContext`NN[1][1, 2] -> 0, $CellContext`NN[1][1, 3] -> 
     0, $CellContext`NN[1][1, 4] -> -8, $CellContext`NN[1][
      1, 5] -> -128, $CellContext`NN[1][1, 6] -> -1728, $CellContext`NN[1][
      1, 7] -> -21248, $CellContext`NN[1][1, 8] -> -249040, $CellContext`NN[
      1][1, 9] -> -2833536, $CellContext`NN[2][1, 0] -> 
     0, $CellContext`NN[2][1, 1] -> 0, $CellContext`NN[2][1, 2] -> 
     0, $CellContext`NN[2][1, 3] -> 0, $CellContext`NN[2][1, 4] -> 
     0, $CellContext`NN[2][1, 5] -> 22, $CellContext`NN[2][1, 6] -> 
     860, $CellContext`NN[2][1, 7] -> 20756, $CellContext`NN[2][1, 8] -> 
     405708, $CellContext`NN[2][1, 9] -> 6996658, $CellContext`NN[3][1, 0] -> 
     0, $CellContext`NN[3][1, 1] -> 0, $CellContext`NN[3][1, 2] -> 
     0, $CellContext`NN[3][1, 3] -> 0, $CellContext`NN[3][1, 4] -> 
     0, $CellContext`NN[3][1, 5] -> 
     0, $CellContext`NN[3][1, 6] -> -188, $CellContext`NN[3][
      1, 7] -> -11160, $CellContext`NN[3][1, 8] -> -399552, $CellContext`NN[
      3][1, 9] -> -10991148, $CellContext`NN[4][1, 0] -> 
     0, $CellContext`NN[4][1, 1] -> 0, $CellContext`NN[4][1, 2] -> 
     0, $CellContext`NN[4][1, 3] -> 0, $CellContext`NN[4][1, 4] -> 
     0, $CellContext`NN[4][1, 5] -> 0, $CellContext`NN[4][1, 6] -> 
     15, $CellContext`NN[4][1, 7] -> 3420, $CellContext`NN[4][1, 8] -> 
     255834, $CellContext`NN[4][1, 9] -> 11931270, $CellContext`NN[5][1, 0] -> 
     0, $CellContext`NN[5][1, 1] -> 0, $CellContext`NN[5][1, 2] -> 
     0, $CellContext`NN[5][1, 3] -> 0, $CellContext`NN[5][1, 4] -> 
     0, $CellContext`NN[5][1, 5] -> 0, $CellContext`NN[5][1, 6] -> 
     0, $CellContext`NN[5][1, 7] -> -560, $CellContext`NN[5][
      1, 8] -> -108800, $CellContext`NN[5][1, 9] -> -9284280, $CellContext`NN[
      6][1, 0] -> 0, $CellContext`NN[6][1, 1] -> 0, $CellContext`NN[6][1, 2] -> 
     0, $CellContext`NN[6][1, 3] -> 0, $CellContext`NN[6][1, 4] -> 
     0, $CellContext`NN[6][1, 5] -> 0, $CellContext`NN[6][1, 6] -> 
     0, $CellContext`NN[6][1, 7] -> 38, $CellContext`NN[6][1, 8] -> 
     30462, $CellContext`NN[6][1, 9] -> 5260752, $CellContext`NN[7][1, 0] -> 
     0, $CellContext`NN[7][1, 1] -> 0, $CellContext`NN[7][1, 2] -> 
     0, $CellContext`NN[7][1, 3] -> 0, $CellContext`NN[7][1, 4] -> 
     0, $CellContext`NN[7][1, 5] -> 0, $CellContext`NN[7][1, 6] -> 
     0, $CellContext`NN[7][1, 7] -> 
     0, $CellContext`NN[7][1, 8] -> -5388, $CellContext`NN[7][
      1, 9] -> -2174164, $CellContext`NN[8][1, 0] -> 
     0, $CellContext`NN[8][1, 1] -> 0, $CellContext`NN[8][1, 2] -> 
     0, $CellContext`NN[8][1, 3] -> 0, $CellContext`NN[8][1, 4] -> 
     0, $CellContext`NN[8][1, 5] -> 0, $CellContext`NN[8][1, 6] -> 
     0, $CellContext`NN[8][1, 7] -> 0, $CellContext`NN[8][1, 8] -> 
     545, $CellContext`NN[8][1, 9] -> 647882, $CellContext`NN[9][1, 0] -> 
     0, $CellContext`NN[9][1, 1] -> 0, $CellContext`NN[9][1, 2] -> 
     0, $CellContext`NN[9][1, 3] -> 0, $CellContext`NN[9][1, 4] -> 
     0, $CellContext`NN[9][1, 5] -> 0, $CellContext`NN[9][1, 6] -> 
     0, $CellContext`NN[9][1, 7] -> 
     0, $CellContext`NN[9][1, 8] -> -24, $CellContext`NN[9][
      1, 9] -> -135396, $CellContext`NN[10][1, 0] -> 
     0, $CellContext`NN[10][1, 1] -> 0, $CellContext`NN[10][1, 2] -> 
     0, $CellContext`NN[10][1, 3] -> 0, $CellContext`NN[10][1, 4] -> 
     0, $CellContext`NN[10][1, 5] -> 0, $CellContext`NN[10][1, 6] -> 
     0, $CellContext`NN[10][1, 7] -> 0, $CellContext`NN[10][1, 8] -> 
     0, $CellContext`NN[10][1, 9] -> 18802, $CellContext`NN[11][1, 0] -> 
     0, $CellContext`NN[11][1, 1] -> 0, $CellContext`NN[11][1, 2] -> 
     0, $CellContext`NN[11][1, 3] -> 0, $CellContext`NN[11][1, 4] -> 
     0, $CellContext`NN[11][1, 5] -> 0, $CellContext`NN[11][1, 6] -> 
     0, $CellContext`NN[11][1, 7] -> 0, $CellContext`NN[11][1, 8] -> 
     0, $CellContext`NN[11][1, 9] -> -1556, $CellContext`NN[12][1, 0] -> 
     0, $CellContext`NN[12][1, 1] -> 0, $CellContext`NN[12][1, 2] -> 
     0, $CellContext`NN[12][1, 3] -> 0, $CellContext`NN[12][1, 4] -> 
     0, $CellContext`NN[12][1, 5] -> 0, $CellContext`NN[12][1, 6] -> 
     0, $CellContext`NN[12][1, 7] -> 0, $CellContext`NN[12][1, 8] -> 
     0, $CellContext`NN[12][1, 9] -> 58, $CellContext`NN[13][1, 0] -> 
     0, $CellContext`NN[13][1, 1] -> 0, $CellContext`NN[13][1, 2] -> 
     0, $CellContext`NN[13][1, 3] -> 0, $CellContext`NN[13][1, 4] -> 
     0, $CellContext`NN[13][1, 5] -> 0, $CellContext`NN[13][1, 6] -> 
     0, $CellContext`NN[13][1, 7] -> 0, $CellContext`NN[13][1, 8] -> 
     0, $CellContext`NN[13][1, 9] -> 0, $CellContext`NN[14][1, 0] -> 
     0, $CellContext`NN[14][1, 1] -> 0, $CellContext`NN[14][1, 2] -> 
     0, $CellContext`NN[14][1, 3] -> 0, $CellContext`NN[14][1, 4] -> 
     0, $CellContext`NN[14][1, 5] -> 0, $CellContext`NN[14][1, 6] -> 
     0, $CellContext`NN[14][1, 7] -> 0, $CellContext`NN[14][1, 8] -> 
     0, $CellContext`NN[14][1, 9] -> 0, $CellContext`NN[15][1, 0] -> 
     0, $CellContext`NN[15][1, 1] -> 0, $CellContext`NN[15][1, 2] -> 
     0, $CellContext`NN[15][1, 3] -> 0, $CellContext`NN[15][1, 4] -> 
     0, $CellContext`NN[15][1, 5] -> 0, $CellContext`NN[15][1, 6] -> 
     0, $CellContext`NN[15][1, 7] -> 0, $CellContext`NN[15][1, 8] -> 
     0, $CellContext`NN[15][1, 9] -> 0, $CellContext`NN[16][1, 0] -> 
     0, $CellContext`NN[16][1, 1] -> 0, $CellContext`NN[16][1, 2] -> 
     0, $CellContext`NN[16][1, 3] -> 0, $CellContext`NN[16][1, 4] -> 
     0, $CellContext`NN[16][1, 5] -> 0, $CellContext`NN[16][1, 6] -> 
     0, $CellContext`NN[16][1, 7] -> 0, $CellContext`NN[16][1, 8] -> 
     0, $CellContext`NN[16][1, 9] -> 0, $CellContext`NN[17][1, 0] -> 
     0, $CellContext`NN[17][1, 1] -> 0, $CellContext`NN[17][1, 2] -> 
     0, $CellContext`NN[17][1, 3] -> 0, $CellContext`NN[17][1, 4] -> 
     0, $CellContext`NN[17][1, 5] -> 0, $CellContext`NN[17][1, 6] -> 
     0, $CellContext`NN[17][1, 7] -> 0, $CellContext`NN[17][1, 8] -> 
     0, $CellContext`NN[17][1, 9] -> 0, $CellContext`NN[18][1, 0] -> 
     0, $CellContext`NN[18][1, 1] -> 0, $CellContext`NN[18][1, 2] -> 
     0, $CellContext`NN[18][1, 3] -> 0, $CellContext`NN[18][1, 4] -> 
     0, $CellContext`NN[18][1, 5] -> 0, $CellContext`NN[18][1, 6] -> 
     0, $CellContext`NN[18][1, 7] -> 0, $CellContext`NN[18][1, 8] -> 
     0, $CellContext`NN[18][1, 9] -> 0, $CellContext`NN[19][1, 0] -> 
     0, $CellContext`NN[19][1, 1] -> 0, $CellContext`NN[19][1, 2] -> 
     0, $CellContext`NN[19][1, 3] -> 0, $CellContext`NN[19][1, 4] -> 
     0, $CellContext`NN[19][1, 5] -> 0, $CellContext`NN[19][1, 6] -> 
     0, $CellContext`NN[19][1, 7] -> 0, $CellContext`NN[19][1, 8] -> 
     0, $CellContext`NN[19][1, 9] -> 0, $CellContext`NN[20][1, 0] -> 
     0, $CellContext`NN[20][1, 1] -> 0, $CellContext`NN[20][1, 2] -> 
     0, $CellContext`NN[20][1, 3] -> 0, $CellContext`NN[20][1, 4] -> 
     0, $CellContext`NN[20][1, 5] -> 0, $CellContext`NN[20][1, 6] -> 
     0, $CellContext`NN[20][1, 7] -> 0, $CellContext`NN[20][1, 8] -> 
     0, $CellContext`NN[20][1, 9] -> 0, $CellContext`NN[0][2, 0] -> 
     0, $CellContext`NN[0][2, 1] -> 1, $CellContext`NN[0][2, 2] -> 
     2, $CellContext`NN[0][2, 3] -> 6, $CellContext`NN[0][2, 4] -> 
     32, $CellContext`NN[0][2, 5] -> 193, $CellContext`NN[0][2, 6] -> 
     1260, $CellContext`NN[0][2, 7] -> 8850, $CellContext`NN[0][2, 8] -> 
     65600, $CellContext`NN[0][2, 9] -> 506572, $CellContext`NN[1][2, 0] -> 
     0, $CellContext`NN[1][2, 1] -> 0, $CellContext`NN[1][2, 2] -> 
     0, $CellContext`NN[1][2, 3] -> 
     0, $CellContext`NN[1][2, 4] -> -7, $CellContext`NN[1][
      2, 5] -> -112, $CellContext`NN[1][2, 6] -> -1456, $CellContext`NN[1][
      2, 7] -> -17504, $CellContext`NN[1][2, 8] -> -201958, $CellContext`NN[
      1][2, 9] -> -2272272, $CellContext`NN[2][2, 0] -> 
     0, $CellContext`NN[2][2, 1] -> 0, $CellContext`NN[2][2, 2] -> 
     0, $CellContext`NN[2][2, 3] -> 0, $CellContext`NN[2][2, 4] -> 
     0, $CellContext`NN[2][2, 5] -> 20, $CellContext`NN[2][2, 6] -> 
     714, $CellContext`NN[2][2, 7] -> 16536, $CellContext`NN[2][2, 8] -> 
     315020, $CellContext`NN[2][2, 9] -> 5345276, $CellContext`NN[3][2, 0] -> 
     0, $CellContext`NN[3][2, 1] -> 0, $CellContext`NN[3][2, 2] -> 
     0, $CellContext`NN[3][2, 3] -> 0, $CellContext`NN[3][2, 4] -> 
     0, $CellContext`NN[3][2, 5] -> 
     0, $CellContext`NN[3][2, 6] -> -162, $CellContext`NN[3][
      2, 7] -> -8976, $CellContext`NN[3][2, 8] -> -307547, $CellContext`NN[3][
      2, 9] -> -8234208, $CellContext`NN[4][2, 0] -> 
     0, $CellContext`NN[4][2, 1] -> 0, $CellContext`NN[4][2, 2] -> 
     0, $CellContext`NN[4][2, 3] -> 0, $CellContext`NN[4][2, 4] -> 
     0, $CellContext`NN[4][2, 5] -> 0, $CellContext`NN[4][2, 6] -> 
     14, $CellContext`NN[4][2, 7] -> 2860, $CellContext`NN[4][2, 8] -> 
     199860, $CellContext`NN[4][2, 9] -> 8942088, $CellContext`NN[5][2, 0] -> 
     0, $CellContext`NN[5][2, 1] -> 0, $CellContext`NN[5][2, 2] -> 
     0, $CellContext`NN[5][2, 3] -> 0, $CellContext`NN[5][2, 4] -> 
     0, $CellContext`NN[5][2, 5] -> 0, $CellContext`NN[5][2, 6] -> 
     0, $CellContext`NN[5][2, 7] -> -496, $CellContext`NN[5][
      2, 8] -> -87628, $CellContext`NN[5][2, 9] -> -7061280, $CellContext`NN[
      6][2, 0] -> 0, $CellContext`NN[6][2, 1] -> 0, $CellContext`NN[6][2, 2] -> 
     0, $CellContext`NN[6][2, 3] -> 0, $CellContext`NN[6][2, 4] -> 
     0, $CellContext`NN[6][2, 5] -> 0, $CellContext`NN[6][2, 6] -> 
     0, $CellContext`NN[6][2, 7] -> 36, $CellContext`NN[6][2, 8] -> 
     25536, $CellContext`NN[6][2, 9] -> 4100700, $CellContext`NN[7][2, 0] -> 
     0, $CellContext`NN[7][2, 1] -> 0, $CellContext`NN[7][2, 2] -> 
     0, $CellContext`NN[7][2, 3] -> 0, $CellContext`NN[7][2, 4] -> 
     0, $CellContext`NN[7][2, 5] -> 0, $CellContext`NN[7][2, 6] -> 
     0, $CellContext`NN[7][2, 7] -> 
     0, $CellContext`NN[7][2, 8] -> -4723, $CellContext`NN[7][
      2, 9] -> -1748080, $CellContext`NN[8][2, 0] -> 
     0, $CellContext`NN[8][2, 1] -> 0, $CellContext`NN[8][2, 2] -> 
     0, $CellContext`NN[8][2, 3] -> 0, $CellContext`NN[8][2, 4] -> 
     0, $CellContext`NN[8][2, 5] -> 0, $CellContext`NN[8][2, 6] -> 
     0, $CellContext`NN[8][2, 7] -> 0, $CellContext`NN[8][2, 8] -> 
     500, $CellContext`NN[8][2, 9] -> 539348, $CellContext`NN[9][2, 0] -> 
     0, $CellContext`NN[9][2, 1] -> 0, $CellContext`NN[9][2, 2] -> 
     0, $CellContext`NN[9][2, 3] -> 0, $CellContext`NN[9][2, 4] -> 
     0, $CellContext`NN[9][2, 5] -> 0, $CellContext`NN[9][2, 6] -> 
     0, $CellContext`NN[9][2, 7] -> 
     0, $CellContext`NN[9][2, 8] -> -23, $CellContext`NN[9][
      2, 9] -> -116928, $CellContext`NN[10][2, 0] -> 
     0, $CellContext`NN[10][2, 1] -> 0, $CellContext`NN[10][2, 2] -> 
     0, $CellContext`NN[10][2, 3] -> 0, $CellContext`NN[10][2, 4] -> 
     0, $CellContext`NN[10][2, 5] -> 0, $CellContext`NN[10][2, 6] -> 
     0, $CellContext`NN[10][2, 7] -> 0, $CellContext`NN[10][2, 8] -> 
     0, $CellContext`NN[10][2, 9] -> 16856, $CellContext`NN[11][2, 0] -> 
     0, $CellContext`NN[11][2, 1] -> 0, $CellContext`NN[11][2, 2] -> 
     0, $CellContext`NN[11][2, 3] -> 0, $CellContext`NN[11][2, 4] -> 
     0, $CellContext`NN[11][2, 5] -> 0, $CellContext`NN[11][2, 6] -> 
     0, $CellContext`NN[11][2, 7] -> 0, $CellContext`NN[11][2, 8] -> 
     0, $CellContext`NN[11][2, 9] -> -1448, $CellContext`NN[12][2, 0] -> 
     0, $CellContext`NN[12][2, 1] -> 0, $CellContext`NN[12][2, 2] -> 
     0, $CellContext`NN[12][2, 3] -> 0, $CellContext`NN[12][2, 4] -> 
     0, $CellContext`NN[12][2, 5] -> 0, $CellContext`NN[12][2, 6] -> 
     0, $CellContext`NN[12][2, 7] -> 0, $CellContext`NN[12][2, 8] -> 
     0, $CellContext`NN[12][2, 9] -> 56, $CellContext`NN[13][2, 0] -> 
     0, $CellContext`NN[13][2, 1] -> 0, $CellContext`NN[13][2, 2] -> 
     0, $CellContext`NN[13][2, 3] -> 0, $CellContext`NN[13][2, 4] -> 
     0, $CellContext`NN[13][2, 5] -> 0, $CellContext`NN[13][2, 6] -> 
     0, $CellContext`NN[13][2, 7] -> 0, $CellContext`NN[13][2, 8] -> 
     0, $CellContext`NN[13][2, 9] -> 0, $CellContext`NN[14][2, 0] -> 
     0, $CellContext`NN[14][2, 1] -> 0, $CellContext`NN[14][2, 2] -> 
     0, $CellContext`NN[14][2, 3] -> 0, $CellContext`NN[14][2, 4] -> 
     0, $CellContext`NN[14][2, 5] -> 0, $CellContext`NN[14][2, 6] -> 
     0, $CellContext`NN[14][2, 7] -> 0, $CellContext`NN[14][2, 8] -> 
     0, $CellContext`NN[14][2, 9] -> 0, $CellContext`NN[15][2, 0] -> 
     0, $CellContext`NN[15][2, 1] -> 0, $CellContext`NN[15][2, 2] -> 
     0, $CellContext`NN[15][2, 3] -> 0, $CellContext`NN[15][2, 4] -> 
     0, $CellContext`NN[15][2, 5] -> 0, $CellContext`NN[15][2, 6] -> 
     0, $CellContext`NN[15][2, 7] -> 0, $CellContext`NN[15][2, 8] -> 
     0, $CellContext`NN[15][2, 9] -> 0, $CellContext`NN[16][2, 0] -> 
     0, $CellContext`NN[16][2, 1] -> 0, $CellContext`NN[16][2, 2] -> 
     0, $CellContext`NN[16][2, 3] -> 0, $CellContext`NN[16][2, 4] -> 
     0, $CellContext`NN[16][2, 5] -> 0, $CellContext`NN[16][2, 6] -> 
     0, $CellContext`NN[16][2, 7] -> 0, $CellContext`NN[16][2, 8] -> 
     0, $CellContext`NN[16][2, 9] -> 0, $CellContext`NN[17][2, 0] -> 
     0, $CellContext`NN[17][2, 1] -> 0, $CellContext`NN[17][2, 2] -> 
     0, $CellContext`NN[17][2, 3] -> 0, $CellContext`NN[17][2, 4] -> 
     0, $CellContext`NN[17][2, 5] -> 0, $CellContext`NN[17][2, 6] -> 
     0, $CellContext`NN[17][2, 7] -> 0, $CellContext`NN[17][2, 8] -> 
     0, $CellContext`NN[17][2, 9] -> 0, $CellContext`NN[18][2, 0] -> 
     0, $CellContext`NN[18][2, 1] -> 0, $CellContext`NN[18][2, 2] -> 
     0, $CellContext`NN[18][2, 3] -> 0, $CellContext`NN[18][2, 4] -> 
     0, $CellContext`NN[18][2, 5] -> 0, $CellContext`NN[18][2, 6] -> 
     0, $CellContext`NN[18][2, 7] -> 0, $CellContext`NN[18][2, 8] -> 
     0, $CellContext`NN[18][2, 9] -> 0, $CellContext`NN[19][2, 0] -> 
     0, $CellContext`NN[19][2, 1] -> 0, $CellContext`NN[19][2, 2] -> 
     0, $CellContext`NN[19][2, 3] -> 0, $CellContext`NN[19][2, 4] -> 
     0, $CellContext`NN[19][2, 5] -> 0, $CellContext`NN[19][2, 6] -> 
     0, $CellContext`NN[19][2, 7] -> 0, $CellContext`NN[19][2, 8] -> 
     0, $CellContext`NN[19][2, 9] -> 0, $CellContext`NN[20][2, 0] -> 
     0, $CellContext`NN[20][2, 1] -> 0, $CellContext`NN[20][2, 2] -> 
     0, $CellContext`NN[20][2, 3] -> 0, $CellContext`NN[20][2, 4] -> 
     0, $CellContext`NN[20][2, 5] -> 0, $CellContext`NN[20][2, 6] -> 
     0, $CellContext`NN[20][2, 7] -> 0, $CellContext`NN[20][2, 8] -> 
     0, $CellContext`NN[20][2, 9] -> 0, $CellContext`NN[0][3, 0] -> 
     0, $CellContext`NN[0][3, 1] -> 1, $CellContext`NN[0][3, 2] -> 
     3, $CellContext`NN[0][3, 3] -> 9, $CellContext`NN[0][3, 4] -> 
     38, $CellContext`NN[0][3, 5] -> 211, $CellContext`NN[0][3, 6] -> 
     1332, $CellContext`NN[0][3, 7] -> 9117, $CellContext`NN[0][3, 8] -> 
     66285, $CellContext`NN[0][3, 9] -> 504459, $CellContext`NN[1][3, 0] -> 
     0, $CellContext`NN[1][3, 1] -> 0, $CellContext`NN[1][3, 2] -> 
     0, $CellContext`NN[1][3, 3] -> 
     0, $CellContext`NN[1][3, 4] -> -6, $CellContext`NN[1][
      3, 5] -> -108, $CellContext`NN[1][3, 6] -> -1416, $CellContext`NN[1][
      3, 7] -> -16880, $CellContext`NN[1][3, 8] -> -192846, $CellContext`NN[
      1][3, 9] -> -2151060, $CellContext`NN[2][3, 0] -> 
     0, $CellContext`NN[2][3, 1] -> 0, $CellContext`NN[2][3, 2] -> 
     0, $CellContext`NN[2][3, 3] -> 0, $CellContext`NN[2][3, 4] -> 
     0, $CellContext`NN[2][3, 5] -> 18, $CellContext`NN[2][3, 6] -> 
     669, $CellContext`NN[2][3, 7] -> 15490, $CellContext`NN[2][3, 8] -> 
     292595, $CellContext`NN[2][3, 9] -> 4921248, $CellContext`NN[3][3, 0] -> 
     0, $CellContext`NN[3][3, 1] -> 0, $CellContext`NN[3][3, 2] -> 
     0, $CellContext`NN[3][3, 3] -> 0, $CellContext`NN[3][3, 4] -> 
     0, $CellContext`NN[3][3, 5] -> 
     0, $CellContext`NN[3][3, 6] -> -150, $CellContext`NN[3][
      3, 7] -> -8356, $CellContext`NN[3][3, 8] -> -283266, $CellContext`NN[3][
      3, 9] -> -7494076, $CellContext`NN[4][3, 0] -> 
     0, $CellContext`NN[4][3, 1] -> 0, $CellContext`NN[4][3, 2] -> 
     0, $CellContext`NN[4][3, 3] -> 0, $CellContext`NN[4][3, 4] -> 
     0, $CellContext`NN[4][3, 5] -> 0, $CellContext`NN[4][3, 6] -> 
     13, $CellContext`NN[4][3, 7] -> 2679, $CellContext`NN[4][3, 8] -> 
     184727, $CellContext`NN[4][3, 9] -> 8135053, $CellContext`NN[5][3, 0] -> 
     0, $CellContext`NN[5][3, 1] -> 0, $CellContext`NN[5][3, 2] -> 
     0, $CellContext`NN[5][3, 3] -> 0, $CellContext`NN[5][3, 4] -> 
     0, $CellContext`NN[5][3, 5] -> 0, $CellContext`NN[5][3, 6] -> 
     0, $CellContext`NN[5][3, 7] -> -468, $CellContext`NN[5][
      3, 8] -> -81748, $CellContext`NN[5][3, 9] -> -6466244, $CellContext`NN[
      6][3, 0] -> 0, $CellContext`NN[6][3, 1] -> 0, $CellContext`NN[6][3, 2] -> 
     0, $CellContext`NN[6][3, 3] -> 0, $CellContext`NN[6][3, 4] -> 
     0, $CellContext`NN[6][3, 5] -> 0, $CellContext`NN[6][3, 6] -> 
     0, $CellContext`NN[6][3, 7] -> 34, $CellContext`NN[6][3, 8] -> 
     24075, $CellContext`NN[6][3, 9] -> 3793874, $CellContext`NN[7][3, 0] -> 
     0, $CellContext`NN[7][3, 1] -> 0, $CellContext`NN[7][3, 2] -> 
     0, $CellContext`NN[7][3, 3] -> 0, $CellContext`NN[7][3, 4] -> 
     0, $CellContext`NN[7][3, 5] -> 0, $CellContext`NN[7][3, 6] -> 
     0, $CellContext`NN[7][3, 7] -> 
     0, $CellContext`NN[7][3, 8] -> -4492, $CellContext`NN[7][
      3, 9] -> -1635968, $CellContext`NN[8][3, 0] -> 
     0, $CellContext`NN[8][3, 1] -> 0, $CellContext`NN[8][3, 2] -> 
     0, $CellContext`NN[8][3, 3] -> 0, $CellContext`NN[8][3, 4] -> 
     0, $CellContext`NN[8][3, 5] -> 0, $CellContext`NN[8][3, 6] -> 
     0, $CellContext`NN[8][3, 7] -> 0, $CellContext`NN[8][3, 8] -> 
     478, $CellContext`NN[8][3, 9] -> 510285, $CellContext`NN[9][3, 0] -> 
     0, $CellContext`NN[9][3, 1] -> 0, $CellContext`NN[9][3, 2] -> 
     0, $CellContext`NN[9][3, 3] -> 0, $CellContext`NN[9][3, 4] -> 
     0, $CellContext`NN[9][3, 5] -> 0, $CellContext`NN[9][3, 6] -> 
     0, $CellContext`NN[9][3, 7] -> 
     0, $CellContext`NN[9][3, 8] -> -22, $CellContext`NN[9][
      3, 9] -> -111632, $CellContext`NN[10][3, 0] -> 
     0, $CellContext`NN[10][3, 1] -> 0, $CellContext`NN[10][3, 2] -> 
     0, $CellContext`NN[10][3, 3] -> 0, $CellContext`NN[10][3, 4] -> 
     0, $CellContext`NN[10][3, 5] -> 0, $CellContext`NN[10][3, 6] -> 
     0, $CellContext`NN[10][3, 7] -> 0, $CellContext`NN[10][3, 8] -> 
     0, $CellContext`NN[10][3, 9] -> 16196, $CellContext`NN[11][3, 0] -> 
     0, $CellContext`NN[11][3, 1] -> 0, $CellContext`NN[11][3, 2] -> 
     0, $CellContext`NN[11][3, 3] -> 0, $CellContext`NN[11][3, 4] -> 
     0, $CellContext`NN[11][3, 5] -> 0, $CellContext`NN[11][3, 6] -> 
     0, $CellContext`NN[11][3, 7] -> 0, $CellContext`NN[11][3, 8] -> 
     0, $CellContext`NN[11][3, 9] -> -1396, $CellContext`NN[12][3, 0] -> 
     0, $CellContext`NN[12][3, 1] -> 0, $CellContext`NN[12][3, 2] -> 
     0, $CellContext`NN[12][3, 3] -> 0, $CellContext`NN[12][3, 4] -> 
     0, $CellContext`NN[12][3, 5] -> 0, $CellContext`NN[12][3, 6] -> 
     0, $CellContext`NN[12][3, 7] -> 0, $CellContext`NN[12][3, 8] -> 
     0, $CellContext`NN[12][3, 9] -> 54, $CellContext`NN[13][3, 0] -> 
     0, $CellContext`NN[13][3, 1] -> 0, $CellContext`NN[13][3, 2] -> 
     0, $CellContext`NN[13][3, 3] -> 0, $CellContext`NN[13][3, 4] -> 
     0, $CellContext`NN[13][3, 5] -> 0, $CellContext`NN[13][3, 6] -> 
     0, $CellContext`NN[13][3, 7] -> 0, $CellContext`NN[13][3, 8] -> 
     0, $CellContext`NN[13][3, 9] -> 0, $CellContext`NN[14][3, 0] -> 
     0, $CellContext`NN[14][3, 1] -> 0, $CellContext`NN[14][3, 2] -> 
     0, $CellContext`NN[14][3, 3] -> 0, $CellContext`NN[14][3, 4] -> 
     0, $CellContext`NN[14][3, 5] -> 0, $CellContext`NN[14][3, 6] -> 
     0, $CellContext`NN[14][3, 7] -> 0, $CellContext`NN[14][3, 8] -> 
     0, $CellContext`NN[14][3, 9] -> 0, $CellContext`NN[15][3, 0] -> 
     0, $CellContext`NN[15][3, 1] -> 0, $CellContext`NN[15][3, 2] -> 
     0, $CellContext`NN[15][3, 3] -> 0, $CellContext`NN[15][3, 4] -> 
     0, $CellContext`NN[15][3, 5] -> 0, $CellContext`NN[15][3, 6] -> 
     0, $CellContext`NN[15][3, 7] -> 0, $CellContext`NN[15][3, 8] -> 
     0, $CellContext`NN[15][3, 9] -> 0, $CellContext`NN[16][3, 0] -> 
     0, $CellContext`NN[16][3, 1] -> 0, $CellContext`NN[16][3, 2] -> 
     0, $CellContext`NN[16][3, 3] -> 0, $CellContext`NN[16][3, 4] -> 
     0, $CellContext`NN[16][3, 5] -> 0, $CellContext`NN[16][3, 6] -> 
     0, $CellContext`NN[16][3, 7] -> 0, $CellContext`NN[16][3, 8] -> 
     0, $CellContext`NN[16][3, 9] -> 0, $CellContext`NN[17][3, 0] -> 
     0, $CellContext`NN[17][3, 1] -> 0, $CellContext`NN[17][3, 2] -> 
     0, $CellContext`NN[17][3, 3] -> 0, $CellContext`NN[17][3, 4] -> 
     0, $CellContext`NN[17][3, 5] -> 0, $CellContext`NN[17][3, 6] -> 
     0, $CellContext`NN[17][3, 7] -> 0, $CellContext`NN[17][3, 8] -> 
     0, $CellContext`NN[17][3, 9] -> 0, $CellContext`NN[18][3, 0] -> 
     0, $CellContext`NN[18][3, 1] -> 0, $CellContext`NN[18][3, 2] -> 
     0, $CellContext`NN[18][3, 3] -> 0, $CellContext`NN[18][3, 4] -> 
     0, $CellContext`NN[18][3, 5] -> 0, $CellContext`NN[18][3, 6] -> 
     0, $CellContext`NN[18][3, 7] -> 0, $CellContext`NN[18][3, 8] -> 
     0, $CellContext`NN[18][3, 9] -> 0, $CellContext`NN[19][3, 0] -> 
     0, $CellContext`NN[19][3, 1] -> 0, $CellContext`NN[19][3, 2] -> 
     0, $CellContext`NN[19][3, 3] -> 0, $CellContext`NN[19][3, 4] -> 
     0, $CellContext`NN[19][3, 5] -> 0, $CellContext`NN[19][3, 6] -> 
     0, $CellContext`NN[19][3, 7] -> 0, $CellContext`NN[19][3, 8] -> 
     0, $CellContext`NN[19][3, 9] -> 0, $CellContext`NN[20][3, 0] -> 
     0, $CellContext`NN[20][3, 1] -> 0, $CellContext`NN[20][3, 2] -> 
     0, $CellContext`NN[20][3, 3] -> 0, $CellContext`NN[20][3, 4] -> 
     0, $CellContext`NN[20][3, 5] -> 0, $CellContext`NN[20][3, 6] -> 
     0, $CellContext`NN[20][3, 7] -> 0, $CellContext`NN[20][3, 8] -> 
     0, $CellContext`NN[20][3, 9] -> 0, $CellContext`NN[0][4, 0] -> 
     0, $CellContext`NN[0][4, 1] -> 1, $CellContext`NN[0][4, 2] -> 
     4, $CellContext`NN[0][4, 3] -> 14, $CellContext`NN[0][4, 4] -> 
     56, $CellContext`NN[0][4, 5] -> 289, $CellContext`NN[1][4, 0] -> 
     0, $CellContext`NN[1][4, 1] -> 
     0, $CellContext`NN[1][4, 2] -> -1, $CellContext`NN[1][
      4, 3] -> -2, $CellContext`NN[1][4, 4] -> -13, $CellContext`NN[1][
      4, 5] -> -152, $CellContext`NN[2][4, 0] -> 0, $CellContext`NN[2][4, 1] -> 
     0, $CellContext`NN[2][4, 2] -> 0, $CellContext`NN[2][4, 3] -> 
     0, $CellContext`NN[2][4, 4] -> 0, $CellContext`NN[2][4, 5] -> 
     23, $CellContext`NN[3][4, 0] -> 0, $CellContext`NN[3][4, 1] -> 
     0, $CellContext`NN[3][4, 2] -> 0, $CellContext`NN[3][4, 3] -> 
     0, $CellContext`NN[3][4, 4] -> 0, $CellContext`NN[3][4, 5] -> 
     0, $CellContext`NN[4][4, 0] -> 0, $CellContext`NN[4][4, 1] -> 
     0, $CellContext`NN[4][4, 2] -> 0, $CellContext`NN[4][4, 3] -> 
     0, $CellContext`NN[4][4, 4] -> 0, $CellContext`NN[4][4, 5] -> 
     0, $CellContext`NN[5][4, 0] -> 0, $CellContext`NN[5][4, 1] -> 
     0, $CellContext`NN[5][4, 2] -> 0, $CellContext`NN[5][4, 3] -> 
     0, $CellContext`NN[5][4, 4] -> 0, $CellContext`NN[5][4, 5] -> 
     0, $CellContext`NN[6][4, 0] -> 0, $CellContext`NN[6][4, 1] -> 
     0, $CellContext`NN[6][4, 2] -> 0, $CellContext`NN[6][4, 3] -> 
     0, $CellContext`NN[6][4, 4] -> 0, $CellContext`NN[6][4, 5] -> 
     0, $CellContext`NN[7][4, 0] -> 0, $CellContext`NN[7][4, 1] -> 
     0, $CellContext`NN[7][4, 2] -> 0, $CellContext`NN[7][4, 3] -> 
     0, $CellContext`NN[7][4, 4] -> 0, $CellContext`NN[7][4, 5] -> 
     0, $CellContext`NN[8][4, 0] -> 0, $CellContext`NN[8][4, 1] -> 
     0, $CellContext`NN[8][4, 2] -> 0, $CellContext`NN[8][4, 3] -> 
     0, $CellContext`NN[8][4, 4] -> 0, $CellContext`NN[8][4, 5] -> 
     0, $CellContext`NN[9][4, 0] -> 0, $CellContext`NN[9][4, 1] -> 
     0, $CellContext`NN[9][4, 2] -> 0, $CellContext`NN[9][4, 3] -> 
     0, $CellContext`NN[9][4, 4] -> 0, $CellContext`NN[9][4, 5] -> 
     0, $CellContext`NN[10][4, 0] -> 0, $CellContext`NN[10][4, 1] -> 
     0, $CellContext`NN[10][4, 2] -> 0, $CellContext`NN[10][4, 3] -> 
     0, $CellContext`NN[10][4, 4] -> 0, $CellContext`NN[10][4, 5] -> 
     0, $CellContext`NN[11][4, 0] -> 0, $CellContext`NN[11][4, 1] -> 
     0, $CellContext`NN[11][4, 2] -> 0, $CellContext`NN[11][4, 3] -> 
     0, $CellContext`NN[11][4, 4] -> 0, $CellContext`NN[11][4, 5] -> 
     0, $CellContext`NN[12][4, 0] -> 0, $CellContext`NN[12][4, 1] -> 
     0, $CellContext`NN[12][4, 2] -> 0, $CellContext`NN[12][4, 3] -> 
     0, $CellContext`NN[12][4, 4] -> 0, $CellContext`NN[12][4, 5] -> 
     0, $CellContext`NN[13][4, 0] -> 0, $CellContext`NN[13][4, 1] -> 
     0, $CellContext`NN[13][4, 2] -> 0, $CellContext`NN[13][4, 3] -> 
     0, $CellContext`NN[13][4, 4] -> 0, $CellContext`NN[13][4, 5] -> 
     0, $CellContext`NN[14][4, 0] -> 0, $CellContext`NN[14][4, 1] -> 
     0, $CellContext`NN[14][4, 2] -> 0, $CellContext`NN[14][4, 3] -> 
     0, $CellContext`NN[14][4, 4] -> 0, $CellContext`NN[14][4, 5] -> 
     0, $CellContext`NN[15][4, 0] -> 0, $CellContext`NN[15][4, 1] -> 
     0, $CellContext`NN[15][4, 2] -> 0, $CellContext`NN[15][4, 3] -> 
     0, $CellContext`NN[15][4, 4] -> 0, $CellContext`NN[15][4, 5] -> 
     0, $CellContext`NN[16][4, 0] -> 0, $CellContext`NN[16][4, 1] -> 
     0, $CellContext`NN[16][4, 2] -> 0, $CellContext`NN[16][4, 3] -> 
     0, $CellContext`NN[16][4, 4] -> 0, $CellContext`NN[16][4, 5] -> 
     0, $CellContext`NN[17][4, 0] -> 0, $CellContext`NN[17][4, 1] -> 
     0, $CellContext`NN[17][4, 2] -> 0, $CellContext`NN[17][4, 3] -> 
     0, $CellContext`NN[17][4, 4] -> 0, $CellContext`NN[17][4, 5] -> 
     0, $CellContext`NN[18][4, 0] -> 0, $CellContext`NN[18][4, 1] -> 
     0, $CellContext`NN[18][4, 2] -> 0, $CellContext`NN[18][4, 3] -> 
     0, $CellContext`NN[18][4, 4] -> 0, $CellContext`NN[18][4, 5] -> 
     0, $CellContext`NN[19][4, 0] -> 0, $CellContext`NN[19][4, 1] -> 
     0, $CellContext`NN[19][4, 2] -> 0, $CellContext`NN[19][4, 3] -> 
     0, $CellContext`NN[19][4, 4] -> 0, $CellContext`NN[19][4, 5] -> 
     0, $CellContext`NN[20][4, 0] -> 0, $CellContext`NN[20][4, 1] -> 
     0, $CellContext`NN[20][4, 2] -> 0, $CellContext`NN[20][4, 3] -> 
     0, $CellContext`NN[20][4, 4] -> 0, $CellContext`NN[20][4, 5] -> 
     0, $CellContext`NN[0][5, 0] -> 0, $CellContext`NN[0][5, 1] -> 
     1, $CellContext`NN[0][5, 2] -> 6, $CellContext`NN[0][5, 3] -> 
     23, $CellContext`NN[0][5, 4] -> 92, $CellContext`NN[0][5, 5] -> 
     450, $CellContext`NN[1][5, 0] -> 0, $CellContext`NN[1][5, 1] -> 
     0, $CellContext`NN[1][5, 2] -> -4, $CellContext`NN[1][
      5, 3] -> -14, $CellContext`NN[1][5, 4] -> -52, $CellContext`NN[1][
      5, 5] -> -350, $CellContext`NN[2][5, 0] -> 0, $CellContext`NN[2][5, 1] -> 
     0, $CellContext`NN[2][5, 2] -> 1, $CellContext`NN[2][5, 3] -> 
     3, $CellContext`NN[2][5, 4] -> 9, $CellContext`NN[2][5, 5] -> 
     90, $CellContext`NN[3][5, 0] -> 0, $CellContext`NN[3][5, 1] -> 
     0, $CellContext`NN[3][5, 2] -> 0, $CellContext`NN[3][5, 3] -> 
     0, $CellContext`NN[3][5, 4] -> 
     0, $CellContext`NN[3][5, 5] -> -6, $CellContext`NN[4][5, 0] -> 
     0, $CellContext`NN[4][5, 1] -> 0, $CellContext`NN[4][5, 2] -> 
     0, $CellContext`NN[4][5, 3] -> 0, $CellContext`NN[4][5, 4] -> 
     0, $CellContext`NN[4][5, 5] -> 0, $CellContext`NN[5][5, 0] -> 
     0, $CellContext`NN[5][5, 1] -> 0, $CellContext`NN[5][5, 2] -> 
     0, $CellContext`NN[5][5, 3] -> 0, $CellContext`NN[5][5, 4] -> 
     0, $CellContext`NN[5][5, 5] -> 0, $CellContext`NN[6][5, 0] -> 
     0, $CellContext`NN[6][5, 1] -> 0, $CellContext`NN[6][5, 2] -> 
     0, $CellContext`NN[6][5, 3] -> 0, $CellContext`NN[6][5, 4] -> 
     0, $CellContext`NN[6][5, 5] -> 0, $CellContext`NN[7][5, 0] -> 
     0, $CellContext`NN[7][5, 1] -> 0, $CellContext`NN[7][5, 2] -> 
     0, $CellContext`NN[7][5, 3] -> 0, $CellContext`NN[7][5, 4] -> 
     0, $CellContext`NN[7][5, 5] -> 0, $CellContext`NN[8][5, 0] -> 
     0, $CellContext`NN[8][5, 1] -> 0, $CellContext`NN[8][5, 2] -> 
     0, $CellContext`NN[8][5, 3] -> 0, $CellContext`NN[8][5, 4] -> 
     0, $CellContext`NN[8][5, 5] -> 0, $CellContext`NN[9][5, 0] -> 
     0, $CellContext`NN[9][5, 1] -> 0, $CellContext`NN[9][5, 2] -> 
     0, $CellContext`NN[9][5, 3] -> 0, $CellContext`NN[9][5, 4] -> 
     0, $CellContext`NN[9][5, 5] -> 0, $CellContext`NN[10][5, 0] -> 
     0, $CellContext`NN[10][5, 1] -> 0, $CellContext`NN[10][5, 2] -> 
     0, $CellContext`NN[10][5, 3] -> 0, $CellContext`NN[10][5, 4] -> 
     0, $CellContext`NN[10][5, 5] -> 0, $CellContext`NN[11][5, 0] -> 
     0, $CellContext`NN[11][5, 1] -> 0, $CellContext`NN[11][5, 2] -> 
     0, $CellContext`NN[11][5, 3] -> 0, $CellContext`NN[11][5, 4] -> 
     0, $CellContext`NN[11][5, 5] -> 0, $CellContext`NN[12][5, 0] -> 
     0, $CellContext`NN[12][5, 1] -> 0, $CellContext`NN[12][5, 2] -> 
     0, $CellContext`NN[12][5, 3] -> 0, $CellContext`NN[12][5, 4] -> 
     0, $CellContext`NN[12][5, 5] -> 0, $CellContext`NN[13][5, 0] -> 
     0, $CellContext`NN[13][5, 1] -> 0, $CellContext`NN[13][5, 2] -> 
     0, $CellContext`NN[13][5, 3] -> 0, $CellContext`NN[13][5, 4] -> 
     0, $CellContext`NN[13][5, 5] -> 0, $CellContext`NN[14][5, 0] -> 
     0, $CellContext`NN[14][5, 1] -> 0, $CellContext`NN[14][5, 2] -> 
     0, $CellContext`NN[14][5, 3] -> 0, $CellContext`NN[14][5, 4] -> 
     0, $CellContext`NN[14][5, 5] -> 0, $CellContext`NN[15][5, 0] -> 
     0, $CellContext`NN[15][5, 1] -> 0, $CellContext`NN[15][5, 2] -> 
     0, $CellContext`NN[15][5, 3] -> 0, $CellContext`NN[15][5, 4] -> 
     0, $CellContext`NN[15][5, 5] -> 0, $CellContext`NN[16][5, 0] -> 
     0, $CellContext`NN[16][5, 1] -> 0, $CellContext`NN[16][5, 2] -> 
     0, $CellContext`NN[16][5, 3] -> 0, $CellContext`NN[16][5, 4] -> 
     0, $CellContext`NN[16][5, 5] -> 0, $CellContext`NN[17][5, 0] -> 
     0, $CellContext`NN[17][5, 1] -> 0, $CellContext`NN[17][5, 2] -> 
     0, $CellContext`NN[17][5, 3] -> 0, $CellContext`NN[17][5, 4] -> 
     0, $CellContext`NN[17][5, 5] -> 0, $CellContext`NN[18][5, 0] -> 
     0, $CellContext`NN[18][5, 1] -> 0, $CellContext`NN[18][5, 2] -> 
     0, $CellContext`NN[18][5, 3] -> 0, $CellContext`NN[18][5, 4] -> 
     0, $CellContext`NN[18][5, 5] -> 0, $CellContext`NN[19][5, 0] -> 
     0, $CellContext`NN[19][5, 1] -> 0, $CellContext`NN[19][5, 2] -> 
     0, $CellContext`NN[19][5, 3] -> 0, $CellContext`NN[19][5, 4] -> 
     0, $CellContext`NN[19][5, 5] -> 0, $CellContext`NN[20][5, 0] -> 
     0, $CellContext`NN[20][5, 1] -> 0, $CellContext`NN[20][5, 2] -> 
     0, $CellContext`NN[20][5, 3] -> 0, $CellContext`NN[20][5, 4] -> 
     0, $CellContext`NN[20][5, 5] -> 0, $CellContext`NN[0][6, 0] -> 
     0, $CellContext`NN[0][6, 1] -> 1, $CellContext`NN[0][6, 2] -> 
     8, $CellContext`NN[0][6, 3] -> 38, $CellContext`NN[0][6, 4] -> 
     158, $CellContext`NN[0][6, 5] -> 754, $CellContext`NN[1][6, 0] -> 
     0, $CellContext`NN[1][6, 1] -> 
     0, $CellContext`NN[1][6, 2] -> -11, $CellContext`NN[1][
      6, 3] -> -56, $CellContext`NN[1][6, 4] -> -209, $CellContext`NN[1][
      6, 5] -> -1048, $CellContext`NN[2][6, 0] -> 0, $CellContext`NN[2][6, 1] -> 
     0, $CellContext`NN[2][6, 2] -> 6, $CellContext`NN[2][6, 3] -> 
     36, $CellContext`NN[2][6, 4] -> 114, $CellContext`NN[2][6, 5] -> 
     586, $CellContext`NN[3][6, 0] -> 0, $CellContext`NN[3][6, 1] -> 
     0, $CellContext`NN[3][6, 2] -> -1, $CellContext`NN[3][
      6, 3] -> -10, $CellContext`NN[3][6, 4] -> -26, $CellContext`NN[3][
      6, 5] -> -144, $CellContext`NN[4][6, 0] -> 0, $CellContext`NN[4][6, 1] -> 
     0, $CellContext`NN[4][6, 2] -> 0, $CellContext`NN[4][6, 3] -> 
     1, $CellContext`NN[4][6, 4] -> 2, $CellContext`NN[4][6, 5] -> 
     13, $CellContext`NN[5][6, 0] -> 0, $CellContext`NN[5][6, 1] -> 
     0, $CellContext`NN[5][6, 2] -> 0, $CellContext`NN[5][6, 3] -> 
     0, $CellContext`NN[5][6, 4] -> 0, $CellContext`NN[5][6, 5] -> 
     0, $CellContext`NN[6][6, 0] -> 0, $CellContext`NN[6][6, 1] -> 
     0, $CellContext`NN[6][6, 2] -> 0, $CellContext`NN[6][6, 3] -> 
     0, $CellContext`NN[6][6, 4] -> 0, $CellContext`NN[6][6, 5] -> 
     0, $CellContext`NN[7][6, 0] -> 0, $CellContext`NN[7][6, 1] -> 
     0, $CellContext`NN[7][6, 2] -> 0, $CellContext`NN[7][6, 3] -> 
     0, $CellContext`NN[7][6, 4] -> 0, $CellContext`NN[7][6, 5] -> 
     0, $CellContext`NN[8][6, 0] -> 0, $CellContext`NN[8][6, 1] -> 
     0, $CellContext`NN[8][6, 2] -> 0, $CellContext`NN[8][6, 3] -> 
     0, $CellContext`NN[8][6, 4] -> 0, $CellContext`NN[8][6, 5] -> 
     0, $CellContext`NN[9][6, 0] -> 0, $CellContext`NN[9][6, 1] -> 
     0, $CellContext`NN[9][6, 2] -> 0, $CellContext`NN[9][6, 3] -> 
     0, $CellContext`NN[9][6, 4] -> 0, $CellContext`NN[9][6, 5] -> 
     0, $CellContext`NN[10][6, 0] -> 0, $CellContext`NN[10][6, 1] -> 
     0, $CellContext`NN[10][6, 2] -> 0, $CellContext`NN[10][6, 3] -> 
     0, $CellContext`NN[10][6, 4] -> 0, $CellContext`NN[10][6, 5] -> 
     0, $CellContext`NN[11][6, 0] -> 0, $CellContext`NN[11][6, 1] -> 
     0, $CellContext`NN[11][6, 2] -> 0, $CellContext`NN[11][6, 3] -> 
     0, $CellContext`NN[11][6, 4] -> 0, $CellContext`NN[11][6, 5] -> 
     0, $CellContext`NN[12][6, 0] -> 0, $CellContext`NN[12][6, 1] -> 
     0, $CellContext`NN[12][6, 2] -> 0, $CellContext`NN[12][6, 3] -> 
     0, $CellContext`NN[12][6, 4] -> 0, $CellContext`NN[12][6, 5] -> 
     0, $CellContext`NN[13][6, 0] -> 0, $CellContext`NN[13][6, 1] -> 
     0, $CellContext`NN[13][6, 2] -> 0, $CellContext`NN[13][6, 3] -> 
     0, $CellContext`NN[13][6, 4] -> 0, $CellContext`NN[13][6, 5] -> 
     0, $CellContext`NN[14][6, 0] -> 0, $CellContext`NN[14][6, 1] -> 
     0, $CellContext`NN[14][6, 2] -> 0, $CellContext`NN[14][6, 3] -> 
     0, $CellContext`NN[14][6, 4] -> 0, $CellContext`NN[14][6, 5] -> 
     0, $CellContext`NN[15][6, 0] -> 0, $CellContext`NN[15][6, 1] -> 
     0, $CellContext`NN[15][6, 2] -> 0, $CellContext`NN[15][6, 3] -> 
     0, $CellContext`NN[15][6, 4] -> 0, $CellContext`NN[15][6, 5] -> 
     0, $CellContext`NN[16][6, 0] -> 0, $CellContext`NN[16][6, 1] -> 
     0, $CellContext`NN[16][6, 2] -> 0, $CellContext`NN[16][6, 3] -> 
     0, $CellContext`NN[16][6, 4] -> 0, $CellContext`NN[16][6, 5] -> 
     0, $CellContext`NN[17][6, 0] -> 0, $CellContext`NN[17][6, 1] -> 
     0, $CellContext`NN[17][6, 2] -> 0, $CellContext`NN[17][6, 3] -> 
     0, $CellContext`NN[17][6, 4] -> 0, $CellContext`NN[17][6, 5] -> 
     0, $CellContext`NN[18][6, 0] -> 0, $CellContext`NN[18][6, 1] -> 
     0, $CellContext`NN[18][6, 2] -> 0, $CellContext`NN[18][6, 3] -> 
     0, $CellContext`NN[18][6, 4] -> 0, $CellContext`NN[18][6, 5] -> 
     0, $CellContext`NN[19][6, 0] -> 0, $CellContext`NN[19][6, 1] -> 
     0, $CellContext`NN[19][6, 2] -> 0, $CellContext`NN[19][6, 3] -> 
     0, $CellContext`NN[19][6, 4] -> 0, $CellContext`NN[19][6, 5] -> 
     0, $CellContext`NN[20][6, 0] -> 0, $CellContext`NN[20][6, 1] -> 
     0, $CellContext`NN[20][6, 2] -> 0, $CellContext`NN[20][6, 3] -> 
     0, $CellContext`NN[20][6, 4] -> 0, $CellContext`NN[20][6, 5] -> 0},
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 CellChangeTimes->{{3.979383898465319*^9, 3.979383902980929*^9}, 
   3.979633257375866*^9},ExpressionUUID->"7d3d74ff-ca55-4f28-bc5b-\
94caed4ebdd6"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"m", "=", "1"}], " ", "*)"}]], "Input",
 CellChangeTimes->{3.979384219186801*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"483db62e-3832-4080-bdfc-e9da965bbc0d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NN", "[", "g", "]"}], "[", 
      RowBox[{"1", ",", "d"}], "]"}], "/.", "Ncoeffs"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "14"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "9"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.977224036866764*^9, 3.97938445188802*^9},
 CellLabel->"In[58]:=",ExpressionUUID->"d8cf3445-749e-497d-9e15-3fe32dea8bcf"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"-", "8"}], 
      RowBox[{"-", "128"}], 
      RowBox[{"-", "1728"}], 
      RowBox[{"-", "21248"}], 
      RowBox[{"-", "249040"}], 
      RowBox[{"-", "2833536"}]},
     {"0", "0", "0", "0", "0", "22", "860", "20756", "405708", "6996658"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "188"}], 
      RowBox[{"-", "11160"}], 
      RowBox[{"-", "399552"}], 
      RowBox[{"-", "10991148"}]},
     {"0", "0", "0", "0", "0", "0", "15", "3420", "255834", "11931270"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "560"}], 
      RowBox[{"-", "108800"}], 
      RowBox[{"-", "9284280"}]},
     {"0", "0", "0", "0", "0", "0", "0", "38", "30462", "5260752"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "5388"}], 
      RowBox[{"-", "2174164"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "545", "647882"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "24"}], 
      RowBox[{"-", "135396"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "18802"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1556"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "58"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.977224037848778*^9, 3.9772249813408613`*^9, 
  3.977225167581993*^9, 3.977225413390811*^9, 3.9772256526737213`*^9, 
  3.977226105084381*^9, 3.97814996855987*^9, 3.9793827345428457`*^9, 
  3.979384428371481*^9, 3.9793844642314177`*^9, 3.9793845950003233`*^9},
 CellLabel->
  "Out[58]//MatrixForm=",ExpressionUUID->"4ee7b4d3-1f6c-474d-9539-\
519cc7fa956c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"m", "=", "2"}], " ", "*)"}]], "Input",
 CellChangeTimes->{3.979384216021096*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"83a5fdeb-8b0e-4dce-93e5-755dcc86b239"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NN", "[", "g", "]"}], "[", 
      RowBox[{"2", ",", "d"}], "]"}], "/.", "Ncoeffs"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "14"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "9"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.977224030454765*^9, 3.9793844518912*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"8a8afc3a-71fe-493d-84f0-d8e47b549b5a"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "2", "6", "32", "193", "1260", "8850", "65600", "506572"},
     {"0", "0", "0", "0", 
      RowBox[{"-", "7"}], 
      RowBox[{"-", "112"}], 
      RowBox[{"-", "1456"}], 
      RowBox[{"-", "17504"}], 
      RowBox[{"-", "201958"}], 
      RowBox[{"-", "2272272"}]},
     {"0", "0", "0", "0", "0", "20", "714", "16536", "315020", "5345276"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "162"}], 
      RowBox[{"-", "8976"}], 
      RowBox[{"-", "307547"}], 
      RowBox[{"-", "8234208"}]},
     {"0", "0", "0", "0", "0", "0", "14", "2860", "199860", "8942088"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "496"}], 
      RowBox[{"-", "87628"}], 
      RowBox[{"-", "7061280"}]},
     {"0", "0", "0", "0", "0", "0", "0", "36", "25536", "4100700"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "4723"}], 
      RowBox[{"-", "1748080"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "500", "539348"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "23"}], 
      RowBox[{"-", "116928"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "16856"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1448"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "56"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.977224031418166*^9, 3.977224981370703*^9, 
  3.9772251676118813`*^9, 3.97722541343792*^9, 3.977225652700024*^9, 
  3.97722610510472*^9, 3.978149968567772*^9, 3.979382734550816*^9, 
  3.979384428417699*^9, 3.9793844642921658`*^9, 3.9793845950107927`*^9},
 CellLabel->
  "Out[60]//MatrixForm=",ExpressionUUID->"8e51f36c-1919-4c17-b5f0-\
dbd35b893f22"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"m", "=", "3"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.979384190688403*^9, 3.9793841950073338`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"8e80e10c-a480-4517-98e1-a2b4d9e33c93"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NN", "[", "g", "]"}], "[", 
      RowBox[{"3", ",", "d"}], "]"}], "/.", "Ncoeffs"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "14"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "9"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.977223977010592*^9, 3.97722398543648*^9}, 
   3.9793844518937187`*^9},
 CellLabel->"In[62]:=",ExpressionUUID->"65c6f21e-c8ce-4bf6-a3be-7edcfa53093c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "3", "9", "38", "211", "1332", "9117", "66285", "504459"},
     {"0", "0", "0", "0", 
      RowBox[{"-", "6"}], 
      RowBox[{"-", "108"}], 
      RowBox[{"-", "1416"}], 
      RowBox[{"-", "16880"}], 
      RowBox[{"-", "192846"}], 
      RowBox[{"-", "2151060"}]},
     {"0", "0", "0", "0", "0", "18", "669", "15490", "292595", "4921248"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "150"}], 
      RowBox[{"-", "8356"}], 
      RowBox[{"-", "283266"}], 
      RowBox[{"-", "7494076"}]},
     {"0", "0", "0", "0", "0", "0", "13", "2679", "184727", "8135053"},
     {"0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "468"}], 
      RowBox[{"-", "81748"}], 
      RowBox[{"-", "6466244"}]},
     {"0", "0", "0", "0", "0", "0", "0", "34", "24075", "3793874"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "4492"}], 
      RowBox[{"-", "1635968"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "478", "510285"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "22"}], 
      RowBox[{"-", "111632"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "16196"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1396"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "54"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.977223985971323*^9, 3.9772249813917017`*^9, 
  3.977225167641368*^9, 3.97722541345778*^9, 3.977225652717093*^9, 
  3.977226105120235*^9, 3.978149968588636*^9, 3.979382734565284*^9, 
  3.9793844284642057`*^9, 3.979384464308996*^9, 3.979384595043146*^9},
 CellLabel->
  "Out[62]//MatrixForm=",ExpressionUUID->"cdb38433-de57-475e-b7ff-\
bb9e832d82fc"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"m", "=", "4"}], " ", "*)"}]], "Input",
 CellChangeTimes->{3.97938420100739*^9},
 CellLabel->"In[63]:=",ExpressionUUID->"ecab5cdd-4332-4e63-a608-80d49fa49aa3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NN", "[", "g", "]"}], "[", 
      RowBox[{"4", ",", "d"}], "]"}], "/.", "Ncoeffs"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{
  3.977223961482354*^9, {3.977225432266213*^9, 3.977225432389249*^9}, 
   3.977225505216468*^9, 3.979384451896295*^9},
 CellLabel->"In[64]:=",ExpressionUUID->"7cc19009-6111-499d-bb89-920596f32d10"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "4", "14", "56", "289"},
     {"0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "2"}], 
      RowBox[{"-", "13"}], 
      RowBox[{"-", "152"}]},
     {"0", "0", "0", "0", "0", "23"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.977223962494693*^9, 3.97722498141259*^9, 3.977225167683769*^9, {
   3.977225413470841*^9, 3.977225432807477*^9}, 3.977225652733368*^9, 
   3.9772261051370153`*^9, 3.978149968607929*^9, 3.979382734572098*^9, 
   3.9793844285095673`*^9, 3.979384464320415*^9, 3.979384595073081*^9},
 CellLabel->
  "Out[64]//MatrixForm=",ExpressionUUID->"46858a9b-7f38-4f3c-a086-\
7709d3d33da3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"m", "=", "5"}], " ", "*)"}]], "Input",
 CellChangeTimes->{3.9793842053421087`*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"ac86ae9e-f26b-45a9-90fb-8c298f8e882f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NN", "[", "g", "]"}], "[", 
      RowBox[{"5", ",", "d"}], "]"}], "/.", "Ncoeffs"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{3.977223950946462*^9, 3.977225437990267*^9, 
  3.977225507567258*^9, 3.979384451899001*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"56607267-7b40-4627-8304-6120024d3882"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "6", "23", "92", "450"},
     {"0", "0", 
      RowBox[{"-", "4"}], 
      RowBox[{"-", "14"}], 
      RowBox[{"-", "52"}], 
      RowBox[{"-", "350"}]},
     {"0", "0", "1", "3", "9", "90"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "6"}]},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.977223951211339*^9, 3.977224981432085*^9, 3.977225167709184*^9, {
   3.9772254134874983`*^9, 3.977225439176529*^9}, 3.9772256527503986`*^9, 
   3.9772261051535263`*^9, 3.978149968614667*^9, 3.979382734583097*^9, 
   3.979384428556402*^9, 3.979384464336071*^9, 3.979384595103441*^9},
 CellLabel->
  "Out[66]//MatrixForm=",ExpressionUUID->"ad909bc5-702a-4870-885e-\
3b0619003122"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"m", "=", "6"}], " ", "*)"}]], "Input",
 CellChangeTimes->{3.9793842103066807`*^9},
 CellLabel->"In[67]:=",ExpressionUUID->"24f7223c-e32b-4c90-877b-e62f0be20742"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"NN", "[", "g", "]"}], "[", 
      RowBox[{"6", ",", "d"}], "]"}], "/.", "Ncoeffs"}], ",", 
    RowBox[{"{", 
     RowBox[{"g", ",", "0", ",", "9"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"d", ",", "0", ",", "5"}], "}"}]}], "]"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.977223866534109*^9, 3.977223932149536*^9}, 
   3.977225443604867*^9, 3.977225509896009*^9, 3.979384451901808*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"bbd4d094-7c44-45ea-b29d-8a4c09517259"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "1", "8", "38", "158", "754"},
     {"0", "0", 
      RowBox[{"-", "11"}], 
      RowBox[{"-", "56"}], 
      RowBox[{"-", "209"}], 
      RowBox[{"-", "1048"}]},
     {"0", "0", "6", "36", "114", "586"},
     {"0", "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "10"}], 
      RowBox[{"-", "26"}], 
      RowBox[{"-", "144"}]},
     {"0", "0", "0", "1", "2", "13"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.97722389621699*^9, 3.977223932492611*^9}, 
   3.977224981443939*^9, 3.977225167720132*^9, 3.977225413501837*^9, 
   3.977225443998911*^9, 3.977225652771136*^9, 3.977226105170266*^9, 
   3.978149968621833*^9, 3.979382734597539*^9, 3.9793844286035624`*^9, 
   3.979384464355826*^9, 3.979384595114636*^9},
 CellLabel->
  "Out[68]//MatrixForm=",ExpressionUUID->"b80d1b19-4d78-45f1-9d03-\
8b8da4f31329"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/6 BPS Wilson loop", "Subsection",
 CellChangeTimes->{{3.9796334364275875`*^9, 
  3.9796334609247227`*^9}},ExpressionUUID->"e23b47ac-a40f-f24e-935b-\
67d7cd83f8ce"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzt3T2M89yV2HEhCaDtlI6lkIolS6ZjUgTCVgI2CJiOeBfrFbaxADsAkWrd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    "], {{0, 79.8}, {655.8, 0}}, {0, 255},
    ColorFunction->RGBColor,
    ImageResolution->{120., 120.},
    RasterInterpolation->"High"],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->{895.1999999999999, Automatic},
  ImageSizeRaw->{655.8, 79.8},
  PlotRange->{{0, 655.8}, {0, 79.8}}]], "Input",
 CellChangeTimes->{{3.979633567079214*^9, 
  3.9796335678787346`*^9}},ExpressionUUID->"b548ebff-e7d4-e542-b99c-\
9faec0a90de3"],

Cell[CellGroupData[{

Cell["Membrane functions", "Subsubsection",
 CellChangeTimes->{{3.9796340544099674`*^9, 
  3.9796340584667854`*^9}},ExpressionUUID->"c37cf3f0-52f1-034e-bf49-\
cdc4db271b42"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["f", "m"], "=", 
   RowBox[{"1", "+", 
    RowBox[{"4", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "k"}], "2"], "]"}], " ", 
     SubscriptBox["Q", "m"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", "k"}], "]"}]}], "+", "4"}], ")"}], " ", 
     SubsuperscriptBox["Q", "m", "2"]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "k"}], "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"28", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", "k"}], "]"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "k"}], "]"}]}], "+", "19"}], ")"}], " ", 
     SubsuperscriptBox["Q", "m", "3"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["Q", "m"], "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.979633752088236*^9, 
  3.9796338595516567`*^9}},ExpressionUUID->"26619642-ce9b-7640-af6e-\
90ac583ca04c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["V", "m"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "k"}], "2"], "]"}], " ", 
     RowBox[{"Cot", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "k"}], "2"], "]"}], " ", 
     SubscriptBox["Q", "m"]}], "+", 
    RowBox[{
     RowBox[{"Cot", "[", 
      RowBox[{"\[Pi]", " ", "k"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"5", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", "k"}], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "m", "2"]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Cos", "[", 
      FractionBox[
       RowBox[{"\[Pi]", " ", "k"}], "2"], "]"}], " ", 
     RowBox[{"Cot", "[", 
      FractionBox[
       RowBox[{"3", " ", "\[Pi]", " ", "k"}], "2"], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{"13", "+", 
       RowBox[{"19", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"\[Pi]", " ", "k"}], "]"}]}], "+", 
       RowBox[{"9", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "\[Pi]", " ", "k"}], "]"}]}]}], ")"}], " ", 
     SubsuperscriptBox["Q", "m", "3"]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", 
      SubscriptBox["Q", "m"], "]"}], "4"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9796338673777695`*^9, 
  3.9796339862435493`*^9}},ExpressionUUID->"67cff2b1-5d55-9242-827b-\
fadbd878c211"]
}, Open  ]],

Cell[CellGroupData[{

Cell["World-sheet functions for n=1,...,5", "Subsubsection",
 CellChangeTimes->{{3.979634014067518*^9, 3.979634016324085*^9}, {
  3.9796340831880608`*^9, 
  3.9796341021272736`*^9}},ExpressionUUID->"3c5ba446-c313-b543-b74b-\
faab9f5f0bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", "=", "1"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["f", "w"], "[", "1", "]"}], "=", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["Q", "w"]}], "-", 
      SubsuperscriptBox["Q", "w", "2"], "+", 
      RowBox[{"2", " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "-", 
      RowBox[{"7", " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "+", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "5"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "6"]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "w"], "[", "1", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cot", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"Cot", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubscriptBox["Q", "w"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Cot", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"80", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"39", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cos", "[", 
             FractionBox[
              RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}], "+", "5"}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"557", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"492", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"291", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"92", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"14", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"27", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"18", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "5"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "6"]}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.979634107514662*^9, 3.979634261730484*^9}, {
  3.9796343176969147`*^9, 3.9796343356875343`*^9}, {3.9796344333782425`*^9, 
  3.979634435092119*^9}},ExpressionUUID->"59acf7a7-98ed-834c-b865-\
8a0f34f9852d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", "=", "2"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["f", "w"], "[", "2", "]"}], "=", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
       SubscriptBox["Q", "w"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", "2"}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "+", "1"}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"40", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", "33"}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", "13"}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "5"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "6"]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "w"], "[", "2", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cot", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubscriptBox["Q", "w"]}], "-", 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", "1"}], ")"}], 
        "2"], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"19", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"13", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"14", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"18", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"28", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}], "+", "13"}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"250", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"214", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"157", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"102", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"14", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"44", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"18", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"22", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"26", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"30", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "5"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "6"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9796342893894176`*^9, 3.9796343436657047`*^9}, {
  3.9796343766554565`*^9, 3.9796344522264175`*^9}, {3.979634598486374*^9, 
  3.979634602133703*^9}},ExpressionUUID->"d7f7e6b0-99bd-1145-88c7-\
f8b2796dc489"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", "=", "3"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["f", "w"], "[", "3", "]"}], "=", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", "1"}], ")"}], 
        "2"], " ", 
       SubscriptBox["Q", "w"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", "1"}], ")"}], 
        "2"], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", "25"}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "+", "2"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", "1"}], ")"}], 
        "2"], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "5"]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "w"], "[", "3", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cot", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", "5"}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubscriptBox["Q", "w"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"38", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"28", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", "21"}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"534", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"454", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"340", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"220", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"120", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"54", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", "281"}], ")"}], 
       " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"905", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"799", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"640", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"464", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"306", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"173", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"83", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"34", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}], "+", "474"}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "5"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.979634468905905*^9, 3.9796344800136147`*^9}, {
  3.979634510310055*^9, 3.979634522482357*^9}, {3.9796345653679943`*^9, 
  3.9796345963823013`*^9}},ExpressionUUID->"327eb632-8810-5445-a07c-\
a1cdcae83cc1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", "=", "4"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["f", "w"], "[", "4", "]"}], "=", 
     RowBox[{"1", "-", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "+", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], "2"], " ", 
       SubscriptBox["Q", "w"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", 
         FractionBox[
          RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", "7"}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", "5"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], "+", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], "2"], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"84", " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
            RowBox[{"57", " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
            RowBox[{"28", " ", 
             RowBox[{"Cos", "[", 
              FractionBox[
               RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", "50"}], 
           ")"}]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "5"]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "w"], "[", "4", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cot", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"14", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"18", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubscriptBox["Q", "w"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"53", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"45", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"32", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"22", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}], "+", "28"}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"262", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"241", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"205", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"160", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"14", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"110", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"18", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"69", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"22", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"40", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"26", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"30", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"34", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"38", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"28766", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"26381", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"22820", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"18577", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"14195", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"10133", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6723", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"4109", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2291", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"1145", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"499", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"181", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"51", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"52", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"10", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"56", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"60", " ", "\[Pi]"}], "k"], "]"}], "+", "14801"}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "5"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.979634617571329*^9, 3.979634638315584*^9}, {
  3.979634681535658*^9, 3.9796347093303413`*^9}, {3.9796347555109444`*^9, 
  3.9796347800147533`*^9}},ExpressionUUID->"f63182dd-35db-5848-a6f4-\
25bc7d3ad21e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"n", "=", "5"}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["f", "w"], "[", "5", "]"}], "=", 
     RowBox[{"1", "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], "2"], " ", 
       SubscriptBox["Q", "w"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"Cos", "[", 
          FractionBox[
           RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], "2"], " ", 
       SuperscriptBox[
        SubscriptBox["Q", "w"], "2"]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"13", "+", 
         RowBox[{"4", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        SubscriptBox["Q", "w"], "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"21", "+", 
         RowBox[{"16", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"9", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       SuperscriptBox[
        SubscriptBox["Q", "w"], "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "5"]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["Y", "w"], "[", "5", "]"}], "=", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cot", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}]}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{"Cot", "[", 
       FractionBox[
        RowBox[{"10", " ", "\[Pi]"}], "k"], "]"}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"17", "+", 
         RowBox[{"32", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"26", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubscriptBox["Q", "w"]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"333", "+", 
         RowBox[{"644", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"574", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"472", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"356", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"248", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"154", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"84", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"36", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "2"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"9831", "+", 
         RowBox[{"19164", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"17734", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"15568", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"12936", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"10152", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"7494", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"5186", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"3336", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"1980", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"1062", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"504", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"204", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"66", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"52", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"16", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"56", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"60", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "3"]}], "-", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"157945", "+", 
         RowBox[{"309516", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"291096", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"8", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"262674", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"12", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"227222", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"16", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"188204", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"20", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"148994", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"24", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"112482", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"28", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"80736", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"32", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"54896", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"36", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"35190", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"40", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"21134", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"44", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"11774", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"48", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"6010", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"52", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2754", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"56", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"1108", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"60", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"376", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"64", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"102", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"68", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"72", " ", "\[Pi]"}], "k"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Cos", "[", 
           FractionBox[
            RowBox[{"76", " ", "\[Pi]"}], "k"], "]"}]}]}], ")"}], " ", 
       RowBox[{"Csc", "[", 
        FractionBox[
         RowBox[{"6", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "k"], "]"}], " ", 
       RowBox[{"Sec", "[", 
        FractionBox[
         RowBox[{"4", " ", "\[Pi]"}], "k"], "]"}], " ", 
       SubsuperscriptBox["Q", "w", "4"]}], "+", 
      SuperscriptBox[
       RowBox[{"O", "[", 
        SubscriptBox["Q", "w"], "]"}], "5"]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.979634786230747*^9, 3.9796348158854523`*^9}, {
  3.979635021891485*^9, 3.9796351176388073`*^9}, {3.9796351702688484`*^9, 
  3.979635234096554*^9}, {3.9796352975242615`*^9, 
  3.9796353317788525`*^9}},ExpressionUUID->"603b5211-a9cd-c84f-9582-\
9ddba43bf175"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1142, 605},
WindowMargins->{{198, Automatic}, {Automatic, 208}},
FrontEndVersion->"14.0 for Mac OS X x86 (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"05f0694c-deb0-474e-93d4-c62737c7ca27"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 406, 11, 54, "Subsection",ExpressionUUID->"2b9a6956-a6b7-4b5c-8f5a-1c7438bf4380"],
Cell[989, 35, 43881, 726, 130, "Text",ExpressionUUID->"129caa4a-d1ae-4a4f-8857-c7ab4dd8549b"],
Cell[44873, 763, 29055, 527, 255, "Input",ExpressionUUID->"85b65a38-872f-4d2f-aab4-a888b6b8124b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[73965, 1295, 167, 3, 54, "Subsection",ExpressionUUID->"54db3c74-f513-4a4b-b63d-6a3c0d3a9720"],
Cell[74135, 1300, 34115, 566, 130, "Text",ExpressionUUID->"c344ed6a-a5f0-43a3-b431-e4cbf4988f90"],
Cell[CellGroupData[{
Cell[108275, 1870, 396, 11, 45, "Subsubsection",ExpressionUUID->"f1f34bae-de45-4161-9d3c-9a639c6c138a"],
Cell[108674, 1883, 32189, 974, 1333, "Input",ExpressionUUID->"388391c9-0a3d-4420-b20b-a3d09c960251"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140900, 2862, 237, 4, 45, "Subsubsection",ExpressionUUID->"6a2e95e9-5f24-41e2-942e-7c96b1c0bcb0"],
Cell[141140, 2868, 1166, 35, 72, "Input",ExpressionUUID->"26ecd9da-a3d0-445b-9618-7d659884b5f5"],
Cell[CellGroupData[{
Cell[142331, 2907, 317, 6, 32, "Input",ExpressionUUID->"f5f90387-a32f-4a25-aff1-d88c749b2dce"],
Cell[142651, 2915, 6389, 185, 242, "Output",ExpressionUUID->"5b0991c5-f24f-4841-97eb-6c2260ace064"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149077, 3105, 224, 5, 32, "Input",ExpressionUUID->"6cf16b08-fba9-44d6-8eca-724fc4741814"],
Cell[149304, 3112, 7717, 227, 318, "Output",ExpressionUUID->"57b52214-1f5a-458f-be20-26b16c55c0d0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[157058, 3344, 246, 5, 32, "Input",ExpressionUUID->"731cdf89-5ea3-4de9-a5d6-c0c7961ca995"],
Cell[157307, 3351, 8984, 264, 318, "Output",ExpressionUUID->"a161b107-7a01-4b90-97ea-f6fd735f0f50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166328, 3620, 222, 5, 32, "Input",ExpressionUUID->"a102e1ca-d4cb-41dc-ba4b-80a4bf723fb0"],
Cell[166553, 3627, 3959, 118, 128, "Output",ExpressionUUID->"88cc9159-0e1c-45d4-9662-08c8b843f5b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[170549, 3750, 224, 5, 32, "Input",ExpressionUUID->"6c503899-6ad7-4d3c-8bdb-68bdcb476808"],
Cell[170776, 3757, 5180, 153, 204, "Output",ExpressionUUID->"ef5cb256-5c1a-486e-9b23-0ef70b8f1d48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175993, 3915, 246, 5, 32, "Input",ExpressionUUID->"6325f619-1eb6-4c66-99e4-53ee70979b0d"],
Cell[176242, 3922, 6741, 197, 242, "Output",ExpressionUUID->"67e7bb91-628c-43a8-baa5-55aa06f3e180"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[183032, 4125, 8013, 139, 62, "Subsubsection",ExpressionUUID->"009a07f6-e194-4fb7-82b9-30acf47ca030"],
Cell[191048, 4266, 52250, 863, 125, "Text",ExpressionUUID->"76e92ceb-1216-4813-b0a7-b3c056045c4c"],
Cell[243301, 5131, 36516, 544, 35, "Input",ExpressionUUID->"7d3d74ff-ca55-4f28-bc5b-94caed4ebdd6"],
Cell[279820, 5677, 205, 4, 30, "Input",ExpressionUUID->"483db62e-3832-4080-bdfc-e9da965bbc0d"],
Cell[CellGroupData[{
Cell[280050, 5685, 516, 14, 30, "Input",ExpressionUUID->"d8cf3445-749e-497d-9e15-3fe32dea8bcf"],
Cell[280569, 5701, 2201, 53, 283, "Output",ExpressionUUID->"4ee7b4d3-1f6c-474d-9539-519cc7fa956c"]
}, Open  ]],
Cell[282785, 5757, 205, 4, 30, "Input",ExpressionUUID->"83a5fdeb-8b0e-4dce-93e5-755dcc86b239"],
Cell[CellGroupData[{
Cell[283015, 5765, 515, 14, 30, "Input",ExpressionUUID->"8a8afc3a-71fe-493d-84f0-d8e47b549b5a"],
Cell[283533, 5781, 2210, 53, 283, "Output",ExpressionUUID->"8e51f36c-1919-4c17-b5f0-dbd35b893f22"]
}, Open  ]],
Cell[285758, 5837, 231, 4, 30, "Input",ExpressionUUID->"8e80e10c-a480-4517-98e1-a2b4d9e33c93"],
Cell[CellGroupData[{
Cell[286014, 5845, 546, 15, 30, "Input",ExpressionUUID->"65c6f21e-c8ce-4bf6-a3be-7edcfa53093c"],
Cell[286563, 5862, 2209, 53, 283, "Output",ExpressionUUID->"cdb38433-de57-475e-b7ff-bb9e832d82fc"]
}, Open  ]],
Cell[288787, 5918, 204, 4, 30, "Input",ExpressionUUID->"ecab5cdd-4332-4e63-a608-80d49fa49aa3"],
Cell[CellGroupData[{
Cell[289016, 5926, 591, 16, 30, "Input",ExpressionUUID->"7cc19009-6111-499d-bb89-920596f32d10"],
Cell[289610, 5944, 1314, 35, 199, "Output",ExpressionUUID->"46858a9b-7f38-4f3c-a086-7709d3d33da3"]
}, Open  ]],
Cell[290939, 5982, 207, 4, 30, "Input",ExpressionUUID->"ac86ae9e-f26b-45a9-90fb-8c298f8e882f"],
Cell[CellGroupData[{
Cell[291171, 5990, 563, 15, 30, "Input",ExpressionUUID->"56607267-7b40-4627-8304-6120024d3882"],
Cell[291737, 6007, 1340, 36, 199, "Output",ExpressionUUID->"ad909bc5-702a-4870-885e-3b0619003122"]
}, Open  ]],
Cell[293092, 6046, 207, 4, 30, "Input",ExpressionUUID->"24f7223c-e32b-4c90-877b-e62f0be20742"],
Cell[CellGroupData[{
Cell[293324, 6054, 588, 15, 30, "Input",ExpressionUUID->"bbd4d094-7c44-45ea-b29d-8a4c09517259"],
Cell[293915, 6071, 1437, 39, 199, "Output",ExpressionUUID->"b80d1b19-4d78-45f1-9d03-8b8da4f31329"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[295413, 6117, 171, 3, 54, "Subsection",ExpressionUUID->"e23b47ac-a40f-f24e-935b-67d7cd83f8ce"],
Cell[295587, 6122, 12458, 210, 122, "Input",ExpressionUUID->"b548ebff-e7d4-e542-b99c-9faec0a90de3"],
Cell[CellGroupData[{
Cell[308070, 6336, 173, 3, 45, "Subsubsection",ExpressionUUID->"c37cf3f0-52f1-034e-bf49-cdc4db271b42"],
Cell[308246, 6341, 1167, 35, 47, "Input",ExpressionUUID->"26619642-ce9b-7640-af6e-90ac583ca04c"],
Cell[309416, 6378, 1423, 43, 47, "Input",ExpressionUUID->"67cff2b1-5d55-9242-827b-fadbd878c211"]
}, Open  ]],
Cell[CellGroupData[{
Cell[310876, 6426, 239, 4, 45, "Subsubsection",ExpressionUUID->"3c5ba446-c313-b543-b74b-faab9f5f0bd9"],
Cell[311118, 6432, 4231, 123, 250, "Input",ExpressionUUID->"59acf7a7-98ed-834c-b865-8a0f34f9852d"],
Cell[315352, 6557, 7224, 208, 306, "Input",ExpressionUUID->"d7f7e6b0-99bd-1145-88c7-f8b2796dc489"],
Cell[322579, 6767, 7565, 219, 345, "Input",ExpressionUUID->"327eb632-8810-5445-a07c-a1cdcae83cc1"],
Cell[330147, 6988, 10134, 286, 423, "Input",ExpressionUUID->"f63182dd-35db-5848-a6f4-25bc7d3ad21e"],
Cell[340284, 7276, 13157, 369, 579, "Input",ExpressionUUID->"603b5211-a9cd-c84f-9582-9ddba43bf175"]
}, Open  ]]
}, Open  ]]
}
]
*)


